Antineutrino monitoring of spent nuclear fuel

Military and civilian applications of nuclear energy have left a significant amount of spent nuclear fuel over the past 70 years. Currently, in many countries world wide, the use of nuclear energy is on the rise. Therefore, the management of highly radioactive nuclear waste is a pressing issue. In this letter, we explore antineutrino detectors as a tool for monitoring and safeguarding nuclear waste material. We compute the flux and spectrum of antineutrinos emitted by spent nuclear fuel elements as a function of time, and we illustrate the usefulness of antineutrino detectors in several benchmark scenarios. In particular, we demonstrate how a measurement of the antineutrino flux can help to re-verify the contents of a dry storage cask in case the monitoring chain by conventional means gets disrupted. We then comment on the usefulness of antineutrino detectors at long-term storage facilities such as Yucca mountain. Finally, we put forward antineutrino detection as a tool in locating underground "hot spots" in contaminated areas such as the Hanford site in Washington state.

==> anc/AntieutrinoFluxFromSNF.dat <==
# Antineutrino fluxes from spent fuel
# reference value is 1MTU burnt up to 45GWd, with an
# initial enrichment of 4%
# 
# If you use these fluxes please cite
# "Antineutrino monitoring of spent nuclear fuel",
# Vedran Brdar, Patrick Huber, and Joachim Kopp
# arXiv:1606.XXXX
#
# first column: time since discharge in years
# second column: antineutrino energy in MeV
# third column: log10 of antineutrino emission MeV^-1 s^-1
#
# In case of questions please contact  <pahuber@vt.edu>
#
# 06/20/16

0.	0.05	18.04366598224203
0.	0.1	18.3765768784465
0.	0.15000000000000002	18.623400257459906
0.	0.2	18.738482738324848
0.	0.25	18.75887566268573
0.	0.3	18.8295239551619
0.	0.35000000000000003	18.766459274309693
0.	0.4	18.706603786103514
0.	0.45	18.574909720289345
0.	0.5	18.532921198780368
0.	0.55	18.538803877513804
0.	0.6000000000000001	18.528492124419945
0.	0.6500000000000001	18.52873149881689
0.	0.7000000000000001	18.543432199393713
0.	0.7500000000000001	18.542290519720073
0.	0.8	18.546567861653532
0.	0.8500000000000001	18.55191065595767
0.	0.9000000000000001	18.553340905369563
0.	0.9500000000000001	18.54785011091852
0.	1.	18.543103462821694
0.	1.05	18.52382259433924
0.	1.1	18.514295399943766
0.	1.1500000000000001	18.500382646129104
0.	1.2000000000000002	18.457090016555345
0.	1.2500000000000002	18.3174440262988
0.	1.3	18.25743002941376
0.	1.35	18.228555368216487
0.	1.4000000000000001	18.217249929443295
0.	1.4500000000000002	18.21108673107223
0.	1.5000000000000002	18.20065903008849
0.	1.55	18.19043407996607
0.	1.6	18.18221477561485
0.	1.6500000000000001	18.175694601124626
0.	1.7000000000000002	18.16548764913982
0.	1.7500000000000002	18.155097139264576
0.	1.8	18.143047679640155
0.	1.85	18.130511678043952
0.	1.9000000000000001	18.120859491098457
0.	1.9500000000000002	18.10527300818795
0.	2.	18.091846705605604
0.	2.05	18.082173289122395
0.	2.1	18.065755321942266
0.	2.15	18.04998944327611
0.	2.1999999999999997	18.036037033838127
0.	2.25	18.02325245316493
0.	2.3	18.006329056107585
0.	2.35	17.984284678043856
0.	2.4	17.973290415151226
0.	2.45	17.95238086719898
0.	2.5	17.938686853813564
0.	2.55	17.926410344776738
0.	2.6	17.912847155214187
0.	2.65	17.896916798521904
0.	2.7	17.883502820393332
0.	2.75	17.870291610522504
0.	2.8	17.85643886886691
0.	2.85	17.841384068689138
0.	2.9	17.822543298264378
0.	2.95	17.80536366307313
0.	3.	17.78707514938114
0.	3.05	17.77153662540474
0.	3.1	17.758285561344273
0.	3.15	17.7444406135299
0.	3.2	17.729532554546434
0.	3.25	17.712511322445977
0.	3.3	17.690269436456465
0.	3.35	17.670328830508694
0.	3.4	17.650529982098742
0.	3.45	17.633516193932078
0.	3.5	17.61595190259963
0.	3.55	17.596824290001553
0.	3.6	17.5791851715276
0.	3.65	17.558710691991877
0.	3.7	17.54139936817813
0.	3.75	17.526506263964286
0.	3.8	17.511016230281616
0.	3.85	17.49438980887819
0.	3.9	17.477194173809128
0.	3.95	17.459924013218338
0.	4.	17.440648024134752
0.	4.05	17.415191927805562
0.	4.1	17.393283245382435
0.	4.15	17.373596639196272
0.	4.2	17.352061908778815
0.	4.25	17.32639766687369
0.	4.3	17.304435431315046
0.	4.35	17.283934935718293
0.	4.4	17.26385890970656
0.	4.45	17.237286129058322
0.	4.5	17.209213532236785
0.	4.55	17.178016433345093
0.	4.6	17.152987380526064
0.	4.65	17.131168133540097
0.	4.7	17.111531534116896
0.	4.75	17.094016936079495
0.	4.8	17.075924353997312
0.	4.8500000000000005	17.05704569905329
0.	4.9	17.039413459290195
0.	4.95	17.016844640975915
0.	5.	16.99450088366137
0.	5.05	16.976402595549043
0.	5.1000000000000005	16.957265652771483
0.	5.15	16.93886846326572
0.	5.2	16.920304936180017
0.	5.25	16.90042602564581
0.	5.3	16.879256968744663
0.	5.3500000000000005	16.857259852494018
0.	5.4	16.837508143523223
0.	5.45	16.817064498595762
0.	5.5	16.79465925728857
0.	5.55	16.77291718080444
0.	5.6000000000000005	16.75066105272127
0.	5.65	16.726371939517573
0.	5.7	16.703337702662918
0.	5.75	16.680880583793563
0.	5.8	16.656394867336598
0.	5.8500000000000005	16.634157283115915
0.	5.9	16.606832341292353
0.	5.95	16.58176779481268
0.	6.	16.551995894404335
0.	6.05	16.52993302560165
0.	6.1000000000000005	16.501231672465206
0.	6.15	16.474584531856674
0.	6.2	16.448877038109714
0.	6.25	16.412768780091564
0.	6.3	16.3823999544418
0.	6.3500000000000005	16.359764563093215
0.	6.4	16.33757213800545
0.	6.45	16.315869559023756
0.	6.5	16.292872543929825
0.	6.55	16.269171148563085
0.	6.6000000000000005	16.242191735652913
0.	6.65	16.216928518563293
0.	6.7	16.187523554489786
0.	6.75	16.16096872185901
0.	6.8	16.13266744960923
0.	6.8500000000000005	16.104511367196366
0.	6.9	16.076205276704513
0.	6.95	16.04675208953404
0.	7.	16.01668174048375
0.	7.05	15.987425942226675
0.	7.1000000000000005	15.944635373360736
0.	7.15	15.90198881397746
0.	7.2	15.87483530109362
0.	7.25	15.840173320560755
0.	7.3	15.804256272023117
0.	7.3500000000000005	15.757588288200106
0.	7.4	15.723715440935253
0.	7.45	15.690421652204705
0.	7.5	15.650852395020374
0.	7.55	15.622893519225114
0.	7.6000000000000005	15.593555126563249
0.	7.65	15.559552596263266
0.	7.7	15.527258938729753
0.	7.75	15.493109443675236
0.	7.8	15.45643659693473
0.	7.8500000000000005	15.393827204592565
0.	7.9	15.349237534965036
0.	7.95	15.308509937619966
0.	8.	15.271959748347552
0.	8.05	15.234181108554857
0.	8.100000000000001	15.175489039395982
0.	8.15	15.097785748411471
0.	8.200000000000001	15.060027230191203
0.	8.250000000000002	15.028901047460785
0.	8.3	14.99481344659708
0.	8.350000000000001	14.960384835897772
0.	8.4	14.9194571117159
0.	8.450000000000001	14.851465589025572
0.	8.500000000000002	14.821757481077915
0.	8.55	14.789552472415416
0.	8.600000000000001	14.756061410871204
0.	8.65	14.724275625377956
0.	8.700000000000001	14.693250824647015
0.	8.750000000000002	14.658160745011285
0.	8.8	14.623527764350992
0.	8.850000000000001	14.545777677493707
0.	8.9	14.515837688671198
0.	8.950000000000001	14.477223026142243
0.	9.000000000000002	14.417417220158399
0.	9.05	14.388200365571663
0.	9.100000000000001	14.344309300040386
0.	9.15	14.305199095764765
0.	9.200000000000001	14.279238719480055
0.	9.250000000000002	14.251763044161128
0.	9.3	14.222418996976185
0.	9.350000000000001	14.190692262407289
0.	9.4	14.161897224411657
0.	9.450000000000001	14.131023099254831
0.	9.500000000000002	14.086459052804443
0.	9.55	14.055939025408593
0.	9.600000000000001	14.025098717895702
0.	9.650000000000002	13.979728862523162
0.	9.700000000000001	13.9404748540041
0.	9.750000000000002	13.910956280770097
0.	9.8	13.87646353529636
0.	9.850000000000001	13.834144308668602
0.	9.900000000000002	13.795645462409777
0.	9.950000000000001	13.759129689288908
0.	10.000000000000002	13.724120797670526
0.	10.05	13.691292453440212
0.	10.100000000000001	13.657119568656332
0.	10.150000000000002	13.616492800598062
0.	10.200000000000001	13.579128477526682
0.	10.250000000000002	13.538862936214683
0.	10.3	13.490688406115552
0.	10.350000000000001	13.424303925221524
0.	10.400000000000002	13.357345011280696
0.	10.450000000000001	13.329888730205631
0.	10.500000000000002	13.302281382354781
0.	10.55	13.270595428375001
0.	10.600000000000001	13.2403994766232
0.	10.650000000000002	13.2106256372959
0.	10.700000000000001	13.179629798733583
0.	10.750000000000002	13.146259914832628
0.	10.8	13.111255318790974
0.	10.850000000000001	13.076439940327855
0.	10.900000000000002	13.040846484477745
0.	10.950000000000001	12.964263465952055
0.	11.000000000000002	12.86274775140346
0.	11.05	12.839441268897488
0.	11.100000000000001	12.814382655142113
0.	11.150000000000002	12.788259716645172
0.	11.200000000000001	12.762052373600575
0.	11.250000000000002	12.734649718072617
0.	11.3	12.705987027489405
0.	11.350000000000001	12.676048342763174
0.	11.400000000000002	12.645176289153778
0.	11.450000000000001	12.57938206386932
0.	11.500000000000002	12.545427146257026
0.	11.55	12.515319573109922
0.	11.600000000000001	12.483476667292503
0.	11.650000000000002	12.449675017276817
0.	11.700000000000001	12.413670367470013
0.	11.750000000000002	12.375249519524917
0.	11.8	12.33412663999305
0.	11.850000000000001	12.289890235937255
0.	11.900000000000002	12.242089490345023
0.	11.950000000000001	12.190164653159597
0.	12.000000000000002	12.133442795459958
0.	12.05	12.071206508897003
0.	12.100000000000001	11.993858290662196
0.	12.150000000000002	11.893378549457267
0.	12.200000000000001	11.54353529535344
0.	12.250000000000002	9.753298365273158
0.	12.3	9.7284294409664
0.	12.350000000000001	9.702537286782412
0.	12.400000000000002	9.67554312721046
0.	12.450000000000001	9.64735798790188
0.	12.500000000000002	9.617880671552745
0.	12.55	9.586995300384576
0.	12.600000000000001	9.554568047420794
0.	12.650000000000002	9.520443602456519
0.	12.700000000000001	9.484439252456363
0.	12.750000000000002	9.446337719509549
0.	12.8	9.405876798350802
0.	12.850000000000001	9.3627355173048
0.	12.900000000000002	9.31651362081844
0.	12.950000000000001	9.266699345472068
0.	13.000000000000002	9.212619513895461
0.	13.05	9.153354245985836
0.	13.100000000000001	9.087588510833697
0.	13.150000000000002	9.013313336377081
0.	13.200000000000001	8.927162997315358
0.	13.250000000000002	8.822636475537223
0.	13.3	8.683567955587476
0.	13.350000000000001	8.401893150862902
0.00001	0.05	18.039064331088944
0.00001	0.1	18.369413031566523
0.00001	0.15000000000000002	18.61510151859635
0.00001	0.2	18.72797211153246
0.00001	0.25	18.74428143763225
0.00001	0.3	18.81311481181208
0.00001	0.35000000000000003	18.74230856422572
0.00001	0.4	18.672751537952347
0.00001	0.45	18.520512233793244
0.00001	0.5	18.46328889067609
0.00001	0.55	18.461804421990795
0.00001	0.6000000000000001	18.442149651961067
0.00001	0.6500000000000001	18.436165157205334
0.00001	0.7000000000000001	18.446165561447454
0.00001	0.7500000000000001	18.43921336766154
0.00001	0.8	18.439447430010617
0.00001	0.8500000000000001	18.44019649770373
0.00001	0.9000000000000001	18.436279205895946
0.00001	0.9500000000000001	18.42342622575113
0.00001	1.	18.41328322616017
0.00001	1.05	18.3864974656139
0.00001	1.1	18.369460086756227
0.00001	1.1500000000000001	18.347844554855406
0.00001	1.2000000000000002	18.289357564647226
0.00001	1.2500000000000002	18.093406654583806
0.00001	1.3	17.994468056014316
0.00001	1.35	17.938816719337904
0.00001	1.4000000000000001	17.91281411251642
0.00001	1.4500000000000002	17.897681315812154
0.00001	1.5000000000000002	17.87238054691935
0.00001	1.55	17.84918024573392
0.00001	1.6	17.830977608508693
0.00001	1.6500000000000001	17.81670362408503
0.00001	1.7000000000000002	17.797886675877596
0.00001	1.7500000000000002	17.782437094647612
0.00001	1.8	17.760884536406344
0.00001	1.85	17.73692237099808
0.00001	1.9000000000000001	17.720516756459038
0.00001	1.9500000000000002	17.692529447350438
0.00001	2.	17.67693748988431
0.00001	2.05	17.663184938307776
0.00001	2.1	17.64203786570338
0.00001	2.15	17.613454567858263
0.00001	2.1999999999999997	17.58860768656149
0.00001	2.25	17.568776696955055
0.00001	2.3	17.547356426379952
0.00001	2.35	17.512170641612137
0.00001	2.4	17.49418589479468
0.00001	2.45	17.45442989168336
0.00001	2.5	17.433918065708124
0.00001	2.55	17.416426994574877
0.00001	2.6	17.39438554213022
0.00001	2.65	17.37433272922084
0.00001	2.7	17.35457706642577
0.00001	2.75	17.33026967300144
0.00001	2.8	17.306039751458254
0.00001	2.85	17.286805027444593
0.00001	2.9	17.248731672615577
0.00001	2.95	17.21479351876625
0.00001	3.	17.180005583208168
0.00001	3.05	17.15036827211698
0.00001	3.1	17.12997659009654
0.00001	3.15	17.11049772012616
0.00001	3.2	17.08915315524637
0.00001	3.25	17.0660729822847
0.00001	3.3	17.028217119099825
0.00001	3.35	17.004355122837282
0.00001	3.4	16.98212997840738
0.00001	3.45	16.960411783484403
0.00001	3.5	16.927174031896925
0.00001	3.55	16.895954290287833
0.00001	3.6	16.869489305765473
0.00001	3.65	16.82417511126529
0.00001	3.7	16.791130719456003
0.00001	3.75	16.768961301999
0.00001	3.8	16.745756322823805
0.00001	3.85	16.721394360025535
0.00001	3.9	16.694318281321014
0.00001	3.95	16.66532821812254
0.00001	4.	16.631355509983628
0.00001	4.05	16.58425990199809
0.00001	4.1	16.54693263956836
0.00001	4.15	16.506405351542856
0.00001	4.2	16.454179732390426
0.00001	4.25	16.38597041992488
0.00001	4.3	16.35451648781698
0.00001	4.35	16.320426453687563
0.00001	4.4	16.282858486977876
0.00001	4.45	16.21518235563849
0.00001	4.5	16.130956735054998
0.00001	4.55	15.987881976586092
0.00001	4.6	15.958683091959715
0.00001	4.65	15.92739374644419
0.00001	4.7	15.885755993163306
0.00001	4.75	15.840926909860883
0.00001	4.8	15.80614491258331
0.00001	4.8500000000000005	15.769247451645995
0.00001	4.9	15.724191892980878
0.00001	4.95	15.588184315336983
0.00001	5.	15.548943338517633
0.00001	5.05	15.512406077004506
0.00001	5.1000000000000005	15.474420318399973
0.00001	5.15	15.433981339345378
0.00001	5.2	15.390605531245983
0.00001	5.25	15.30730933481179
0.00001	5.3	15.189400598481617
0.00001	5.3500000000000005	14.913970711474674
0.00001	5.4	14.88912730908496
0.00001	5.45	14.862568250769275
0.00001	5.5	14.834557741691544
0.00001	5.55	14.805101280462345
0.00001	5.6000000000000005	14.768383889478237
0.00001	5.65	14.716543691857666
0.00001	5.7	14.679609854014837
0.00001	5.75	14.615002242204984
0.00001	5.8	14.527005253961885
0.00001	5.8500000000000005	14.496172044321021
0.00001	5.9	14.466462198291227
0.00001	5.95	14.435352231817081
0.00001	6.	14.402555147182204
0.00001	6.05	14.367403266603073
0.00001	6.1000000000000005	14.32943592314949
0.00001	6.15	14.290128073293683
0.00001	6.2	14.229753826258943
0.00001	6.25	14.145411732371407
0.00001	6.3	14.099670909828022
0.00001	6.3500000000000005	14.05111054633321
0.00001	6.4	13.998656539321324
0.00001	6.45	13.941502818954897
0.00001	6.5	13.879375885010091
0.00001	6.55	13.814284987515835
0.00001	6.6000000000000005	13.335424300195564
0.00001	6.65	12.952414859650496
0.00001	6.7	12.919742283265823
0.00001	6.75	12.885162452099541
0.00001	6.8	12.848729955303495
0.00001	6.8500000000000005	12.795358960617433
0.00001	6.9	12.738197874507142
0.00001	6.95	12.70101287247703
0.00001	7.	12.511614813250345
0.00001	7.05	12.46094115564366
0.00001	7.1000000000000005	12.430991212307974
0.00001	7.15	12.398763518705284
0.00001	7.2	12.363982540566363
0.00001	7.25	12.326313373349839
0.00001	7.3	12.285321130984421
0.00001	7.3500000000000005	12.240587591037775
0.00001	7.4	12.191452327582246
0.00001	7.45	12.137164263621818
0.00001	7.5	12.076863549845276
0.00001	7.55	12.010070209424336
0.00001	7.6000000000000005	11.940918290518228
0.00001	7.65	10.223922315539596
0.00001	7.7	8.514302850067725
0.00001	7.75	8.494743972685736
0.00001	7.8	8.474279101523631
0.00001	7.8500000000000005	8.452850752193251
0.00001	7.9	8.430396429873774
0.00001	7.95	8.406848840058132
0.00001	8.	8.382137652530401
0.00001	8.05	8.35619983546956
0.00001	8.100000000000001	8.32902202284745
0.00001	8.15	8.300911107375612
0.00001	8.200000000000001	8.239028142841779
0.00001	8.250000000000002	8.20438269719124
0.00001	8.3	8.177829532847426
0.00001	8.350000000000001	8.149547812349747
0.00001	8.4	8.119360310384213
0.00001	8.450000000000001	8.087059346935217
0.00001	8.500000000000002	8.052400645781372
0.00001	8.55	8.015092658364132
0.00001	8.600000000000001	7.974783549538286
0.00001	8.65	7.9310429747417555
0.00001	8.700000000000001	7.883338691080243
0.00001	8.750000000000002	7.831012316648766
0.00001	8.8	7.773263205630324
0.00001	8.850000000000001	7.709254706195967
0.00001	8.9	7.63906505980557
0.00001	8.950000000000001	7.424864365786986
0.00001	9.000000000000002	3.557443140286685
0.00001	9.05	3.5429393122393047
0.00001	9.100000000000001	3.528078696456189
0.00001	9.15	3.512839185444518
0.00001	9.200000000000001	3.497182909991198
0.00001	9.250000000000002	3.4810345438075228
0.00001	9.3	3.4642107656816883
0.00001	9.350000000000001	3.4459886062537026
0.00001	9.4	3.4233799108598055
0.00001	9.450000000000001	3.4101519286509787
0.00001	9.500000000000002	3.3972733765637217
0.00001	9.55	3.384008363878748
0.00001	9.600000000000001	3.3703413545121013
0.00001	9.650000000000002	3.3562558082181253
0.00001	9.700000000000001	3.3417339865080056
0.00001	9.750000000000002	3.3267568465062616
0.00001	9.8	3.311303901344008
0.00001	9.850000000000001	3.2953530886347457
0.00001	9.900000000000002	3.2788806927099716
0.00001	9.950000000000001	3.261861034934185
0.00001	10.000000000000002	3.244266293004464
0.00001	10.05	3.2260661884695265
0.00001	10.100000000000001	3.207227878317137
0.00001	10.150000000000002	3.1877155106544266
0.00001	10.200000000000001	3.1674898209945446
0.00001	10.250000000000002	3.1465076717226763
0.00001	10.3	3.1247214897107845
0.00001	10.350000000000001	3.1020788595952444
0.00001	10.400000000000002	3.0785215267073824
0.00001	10.450000000000001	3.0539845555656258
0.00001	10.500000000000002	3.028395101755193
0.00001	10.55	3.001671268240094
0.00001	10.600000000000001	2.97372044298904
0.00001	10.650000000000002	2.9444369946825106
0.00001	10.700000000000001	2.913699675018635
0.00001	10.750000000000002	2.881367964271017
0.00001	10.8	2.847278203743145
0.00001	10.850000000000001	2.8112371550147555
0.00001	10.900000000000002	2.77301394183781
0.00001	10.950000000000001	2.732328582472371
0.00001	11.000000000000002	2.688835850338259
0.00001	11.05	2.6421022458208956
0.00001	11.100000000000001	2.5915683218034298
0.00001	11.150000000000002	2.536489806560221
0.00001	11.200000000000001	2.4758349189604387
0.00001	11.250000000000002	2.40809964890095
0.00001	11.3	2.3309266044806964
0.00001	11.350000000000001	2.240214183563841
0.00001	11.400000000000002	2.1275460469572924
0.00001	11.450000000000001	1.9692688498807052
0.00001	11.500000000000002	1.517817693691216
0.00001	11.55	0.0
0.00001	11.600000000000001	0.0
0.00001	11.650000000000002	0.0
0.00001	11.700000000000001	0.0
0.00001	11.750000000000002	0.0
0.00001	11.8	0.0
0.00001	11.850000000000001	0.0
0.00001	11.900000000000002	0.0
0.00001	11.950000000000001	0.0
0.00001	12.000000000000002	0.0
0.00001	12.05	0.0
0.00001	12.100000000000001	0.0
0.00001	12.150000000000002	0.0
0.00001	12.200000000000001	0.0
0.00001	12.250000000000002	0.0
0.00001	12.3	0.0
0.00001	12.350000000000001	0.0
0.00001	12.400000000000002	0.0
0.00001	12.450000000000001	0.0
0.00001	12.500000000000002	0.0
0.00001	12.55	0.0
0.00001	12.600000000000001	0.0
0.00001	12.650000000000002	0.0
0.00001	12.700000000000001	0.0
0.00001	12.750000000000002	0.0
0.00001	12.8	0.0
0.00001	12.850000000000001	0.0
0.00001	12.900000000000002	0.0
0.00001	12.950000000000001	0.0
0.00001	13.000000000000002	0.0
0.00001	13.05	0.0
0.00001	13.100000000000001	0.0
0.00001	13.150000000000002	0.0
0.00001	13.200000000000001	0.0
0.00001	13.250000000000002	0.0
0.00001	13.3	0.0
0.00001	13.350000000000001	0.0
0.00002	0.05	18.036336175366216
0.00002	0.1	18.365408328640054
0.00002	0.15000000000000002	18.61060779714372
0.00002	0.2	18.72237850523144
0.00002	0.25	18.736602518798602
0.00002	0.3	18.80466396107825
0.00002	0.35000000000000003	18.72995808212491
0.00002	0.4	18.65562499989959
0.00002	0.45	18.49297304147133
0.00002	0.5	18.42791430773983
0.00002	0.55	18.423518347027642
0.00002	0.6000000000000001	18.400276659775365
0.00002	0.6500000000000001	18.392916592435242
0.00002	0.7000000000000001	18.40149519000391
0.00002	0.7500000000000001	18.393486845404038
0.00002	0.8	18.393793872517044
0.00002	0.8500000000000001	18.393625944013078
0.00002	0.9000000000000001	18.388555213574726
0.00002	0.9500000000000001	18.37340765729388
0.00002	1.	18.362783748804958
0.00002	1.05	18.335946916246208
0.00002	1.1	18.317293222693817
0.00002	1.1500000000000001	18.294740732055846
0.00002	1.2000000000000002	18.236277112582304
0.00002	1.2500000000000002	18.040667038162773
0.00002	1.3	17.93969940363153
0.00002	1.35	17.882013286126455
0.00002	1.4000000000000001	17.85419563553582
0.00002	1.4500000000000002	17.8382886754735
0.00002	1.5000000000000002	17.810259593788395
0.00002	1.55	17.784650966329362
0.00002	1.6	17.765440157193503
0.00002	1.6500000000000001	17.75005987972366
0.00002	1.7000000000000002	17.72982239727484
0.00002	1.7500000000000002	17.715422415813478
0.00002	1.8	17.69245387526492
0.00002	1.85	17.66616885254378
0.00002	1.9000000000000001	17.648602305788927
0.00002	1.9500000000000002	17.617763727418385
0.00002	2.	17.601436239876858
0.00002	2.05	17.58720755401699
0.00002	2.1	17.56517616643301
0.00002	2.15	17.533788544937682
0.00002	2.1999999999999997	17.507023215833133
0.00002	2.25	17.486721486822077
0.00002	2.3	17.464029955825247
0.00002	2.35	17.42603079810102
0.00002	2.4	17.40726303238627
0.00002	2.45	17.361689460025232
0.00002	2.5	17.340178216338
0.00002	2.55	17.322626707534756
0.00002	2.6	17.300075922315543
0.00002	2.65	17.279285627429356
0.00002	2.7	17.25866830681126
0.00002	2.75	17.232266570047393
0.00002	2.8	17.20683372473549
0.00002	2.85	17.1864395665916
0.00002	2.9	17.142367799218487
0.00002	2.95	17.103952791934695
0.00002	3.	17.065677209441862
0.00002	3.05	17.03237379567244
0.00002	3.1	17.01099194997037
0.00002	3.15	16.990688597013513
0.00002	3.2	16.968465231115303
0.00002	3.25	16.944948963863908
0.00002	3.3	16.906599789735587
0.00002	3.35	16.88269811970987
0.00002	3.4	16.860383548569764
0.00002	3.45	16.8381215403425
0.00002	3.5	16.802226617193043
0.00002	3.55	16.76775549406939
0.00002	3.6	16.739816383021534
0.00002	3.65	16.688451486136074
0.00002	3.7	16.653887101984232
0.00002	3.75	16.631800244857963
0.00002	3.8	16.609244372988282
0.00002	3.85	16.585538144793723
0.00002	3.9	16.558368785138015
0.00002	3.95	16.529500042919572
0.00002	4.	16.495422321887272
0.00002	4.05	16.4541320302294
0.00002	4.1	16.42054389044969
0.00002	4.15	16.377462482620555
0.00002	4.2	16.32355214970602
0.00002	4.25	16.25956770910716
0.00002	4.3	16.229112061644006
0.00002	4.35	16.195212960105138
0.00002	4.4	16.157931557975765
0.00002	4.45	16.092422352339355
0.00002	4.5	16.005526891217777
0.00002	4.55	15.866021734692815
0.00002	4.6	15.836271491760831
0.00002	4.65	15.803174906707925
0.00002	4.7	15.759601954543708
0.00002	4.75	15.712068267269526
0.00002	4.8	15.677004371726651
0.00002	4.8500000000000005	15.639273240060456
0.00002	4.9	15.589958596758754
0.00002	4.95	15.435008296041158
0.00002	5.	15.394886626731992
0.00002	5.05	15.353652195266564
0.00002	5.1000000000000005	15.3091911218255
0.00002	5.15	15.260475677265095
0.00002	5.2	15.207185439061877
0.00002	5.25	15.100904455213866
0.00002	5.3	14.923240299339032
0.00002	5.3500000000000005	14.189349173914103
0.00002	5.4	14.165927879042197
0.00002	5.45	14.140964960898858
0.00002	5.5	14.114396341050812
0.00002	5.55	14.086135417103694
0.00002	5.6000000000000005	14.053976715715011
0.00002	5.65	14.015752101686243
0.00002	5.7	13.981875344705685
0.00002	5.75	13.909725992115773
0.00002	5.8	13.811713238456647
0.00002	5.8500000000000005	13.784978845556928
0.00002	5.9	13.757046328726995
0.00002	5.95	13.727465116196925
0.00002	6.	13.696073591327295
0.00002	6.05	13.662638799631184
0.00002	6.1000000000000005	13.626941083378128
0.00002	6.15	13.588880243364036
0.00002	6.2	13.545136321668318
0.00002	6.25	13.495295798249789
0.00002	6.3	13.448324213747867
0.00002	6.3500000000000005	13.39729419635868
0.00002	6.4	13.341596673772488
0.00002	6.45	13.280512318048112
0.00002	6.5	13.213602982389286
0.00002	6.55	13.143008369615226
0.00002	6.6000000000000005	12.524438751683812
0.00002	6.65	11.560379671170766
0.00002	6.7	11.521968708530395
0.00002	6.75	11.480965840808354
0.00002	6.8	11.43725328072612
0.00002	6.8500000000000005	11.383006016378712
0.00002	6.9	11.324890953158844
0.00002	6.95	11.276108444738648
0.00002	7.	10.846201118323075
0.00002	7.05	10.736522825653598
0.00002	7.1000000000000005	10.706574449905867
0.00002	7.15	10.674348094966616
0.00002	7.2	10.63956805082023
0.00002	7.25	10.60190292496467
0.00002	7.3	10.560948367879249
0.00002	7.3500000000000005	10.516208465830404
0.00002	7.4	10.467067639707258
0.00002	7.45	10.412769334752152
0.00002	7.5	10.352454989306697
0.00002	7.55	10.285644456942759
0.00002	7.6000000000000005	10.216472564098108
0.00002	7.65	8.49071446133168
0.00002	7.7	2.756370379293676
0.00002	7.75	2.736811266760384
0.00002	7.8	2.716346139763534
0.00002	7.8500000000000005	2.694917511706754
0.00002	7.9	2.672462885057522
0.00002	7.95	2.648914960985943
0.00002	8.	2.6242034040690165
0.00002	8.05	2.598265179551368
0.00002	8.100000000000001	2.5710869177392457
0.00002	8.15	2.5429755156740983
0.00002	8.200000000000001	2.481091081012246
0.00002	8.250000000000002	2.4464448728367425
0.00002	8.3	2.4198911774606677
0.00002	8.350000000000001	2.3916088552502934
0.00002	8.4	2.361420667578998
0.00002	8.450000000000001	2.32911891762406
0.00002	8.500000000000002	2.2944593077062287
0.00002	8.55	2.2571502614152497
0.00002	8.600000000000001	2.2168399068474534
0.00002	8.65	2.1730978499819567
0.00002	8.700000000000001	2.1253917800035342
0.00002	8.750000000000002	2.073063219998618
0.00002	8.8	2.015311389379237
0.00002	8.850000000000001	1.9512994506708632
0.00002	8.9	1.8811054621307952
0.00002	8.950000000000001	1.6668839639745672
0.00002	9.000000000000002	-3.322057140626931
0.00002	9.05	-3.336560968639673
0.00002	9.100000000000001	-3.351421584383037
0.00002	9.15	-3.3666610953495115
0.00002	9.200000000000001	-3.382317370751927
0.00002	9.250000000000002	-3.3984657368789013
0.00002	9.3	-3.415289514942704
0.00002	9.350000000000001	-3.433511674306616
0.00002	9.4	-3.4561203696493545
0.00002	9.450000000000001	-3.4693483517459662
0.00002	9.500000000000002	-3.4822269037104148
0.00002	9.55	-3.4954919162657387
0.00002	9.600000000000001	-3.5091589254958033
0.00002	9.650000000000002	-3.523244471646269
0.00002	9.700000000000001	-3.537766293206135
0.00002	9.750000000000002	-3.5527434330516017
0.00002	9.8	-3.5681963780545973
0.00002	9.850000000000001	-3.584147190518986
0.00002	9.900000000000002	-3.6006195854622165
0.00002	9.950000000000001	-3.6176392432380027
0.00002	10.000000000000002	-3.6352339851677242
0.00002	10.05	-3.6534340897026616
0.00002	10.100000000000001	-3.672272399855051
0.00002	10.150000000000002	-3.691784767517761
0.00002	10.200000000000001	-3.7120104571776427
0.00002	10.250000000000002	-3.732992606449511
0.00002	10.3	-3.7547787884614032
0.00002	10.350000000000001	-3.7774214185769432
0.00002	10.400000000000002	-3.800978751464805
0.00002	10.450000000000001	-3.825515722606562
0.00002	10.500000000000002	-3.8511051764169952
0.00002	10.55	-3.877829009932094
0.00002	10.600000000000001	-3.9057798351831483
0.00002	10.650000000000002	-3.9350632834896775
0.00002	10.700000000000001	-3.965800603153553
0.00002	10.750000000000002	-3.998132313901171
0.00002	10.8	-4.0322220744290425
0.00002	10.850000000000001	-4.068263123157433
0.00002	10.900000000000002	-4.1064863363343775
0.00002	10.950000000000001	-4.147171695699816
0.00002	11.000000000000002	-4.190664427833929
0.00002	11.05	-4.237398032351292
0.00002	11.100000000000001	-4.287931956368758
0.00002	11.150000000000002	-4.343010471611967
0.00002	11.200000000000001	-4.403665359211749
0.00002	11.250000000000002	-4.471400629271238
0.00002	11.3	-4.548573673691492
0.00002	11.350000000000001	-4.639286094608347
0.00002	11.400000000000002	-4.751954231214896
0.00002	11.450000000000001	-4.910231428291483
0.00002	11.500000000000002	-5.361682584480971
0.00002	11.55	0.0
0.00002	11.600000000000001	0.0
0.00002	11.650000000000002	0.0
0.00002	11.700000000000001	0.0
0.00002	11.750000000000002	0.0
0.00002	11.8	0.0
0.00002	11.850000000000001	0.0
0.00002	11.900000000000002	0.0
0.00002	11.950000000000001	0.0
0.00002	12.000000000000002	0.0
0.00002	12.05	0.0
0.00002	12.100000000000001	0.0
0.00002	12.150000000000002	0.0
0.00002	12.200000000000001	0.0
0.00002	12.250000000000002	0.0
0.00002	12.3	0.0
0.00002	12.350000000000001	0.0
0.00002	12.400000000000002	0.0
0.00002	12.450000000000001	0.0
0.00002	12.500000000000002	0.0
0.00002	12.55	0.0
0.00002	12.600000000000001	0.0
0.00002	12.650000000000002	0.0
0.00002	12.700000000000001	0.0
0.00002	12.750000000000002	0.0
0.00002	12.8	0.0
0.00002	12.850000000000001	0.0
0.00002	12.900000000000002	0.0
0.00002	12.950000000000001	0.0
0.00002	13.000000000000002	0.0
0.00002	13.05	0.0
0.00002	13.100000000000001	0.0
0.00002	13.150000000000002	0.0
0.00002	13.200000000000001	0.0
0.00002	13.250000000000002	0.0
0.00002	13.3	0.0
0.00002	13.350000000000001	0.0
0.00003	0.05	18.034164294306905
0.00003	0.1	18.36223122521286
0.00003	0.15000000000000002	18.60705282331251
0.00003	0.2	18.717953358750602
0.00003	0.25	18.730509353642958
0.00003	0.3	18.797961736203465
0.00003	0.35000000000000003	18.72010626803914
0.00003	0.4	18.64188591828991
0.00003	0.45	18.470544330486142
0.00003	0.5	18.39868882573681
0.00003	0.55	18.391865835006698
0.00003	0.6000000000000001	18.36555042472234
0.00003	0.6500000000000001	18.35715356265591
0.00003	0.7000000000000001	18.36450823005653
0.00003	0.7500000000000001	18.355728816287723
0.00003	0.8	18.356208230377483
0.00003	0.8500000000000001	18.355260327713818
0.00003	0.9000000000000001	18.34923595389545
0.00003	0.9500000000000001	18.332029713372687
0.00003	1.	18.32102652244409
0.00003	1.05	18.29419226942954
0.00003	1.1	18.274204546276763
0.00003	1.1500000000000001	18.250954503893393
0.00003	1.2000000000000002	18.193475329908768
0.00003	1.2500000000000002	18.00268860981028
0.00003	1.3	17.90247716365367
0.00003	1.35	17.845250947191175
0.00003	1.4000000000000001	17.81607254980042
0.00003	1.4500000000000002	17.79942183798379
0.00003	1.5000000000000002	17.769522697017134
0.00003	1.55	17.742258010655917
0.00003	1.6	17.722400847207563
0.00003	1.6500000000000001	17.70620352899428
0.00003	1.7000000000000002	17.68467560273032
0.00003	1.7500000000000002	17.67037498799375
0.00003	1.8	17.646385922094208
0.00003	1.85	17.618357577960776
0.00003	1.9000000000000001	17.59989019966891
0.00003	1.9500000000000002	17.56679518872982
0.00003	2.	17.549624630774048
0.00003	2.05	17.534839042239728
0.00003	2.1	17.51171696535978
0.00003	2.15	17.478151364998556
0.00003	2.1999999999999997	17.450090202853865
0.00003	2.25	17.429575001060474
0.00003	2.3	17.405531144098525
0.00003	2.35	17.365280226697486
0.00003	2.4	17.34589822186976
0.00003	2.45	17.295330688111267
0.00003	2.5	17.272749148411528
0.00003	2.55	17.254956544232066
0.00003	2.6	17.232018761853677
0.00003	2.65	17.21060112815976
0.00003	2.7	17.188869412939972
0.00003	2.75	17.16090242763242
0.00003	2.8	17.134806773264078
0.00003	2.85	17.113436263116313
0.00003	2.9	17.064098643508817
0.00003	2.95	17.022193582942535
0.00003	3.	16.980252288619987
0.00003	3.05	16.943557397156404
0.00003	3.1	16.921478770982855
0.00003	3.15	16.90063262628308
0.00003	3.2	16.877779986526416
0.00003	3.25	16.85413131662155
0.00003	3.3	16.81635222696884
0.00003	3.35	16.792350160323874
0.00003	3.4	16.769944800196654
0.00003	3.45	16.747217806560634
0.00003	3.5	16.709307726469987
0.00003	3.55	16.67186880629163
0.00003	3.6	16.64255295260354
0.00003	3.65	16.58473697831155
0.00003	3.7	16.54803488882212
0.00003	3.75	16.5262015251213
0.00003	3.8	16.504441452809726
0.00003	3.85	16.48154412871467
0.00003	3.9	16.454523247905424
0.00003	3.95	16.425933248593825
0.00003	4.	16.39248580213378
0.00003	4.05	16.35538345825229
0.00003	4.1	16.324819060015255
0.00003	4.15	16.280655660173185
0.00003	4.2	16.22717223803556
0.00003	4.25	16.17018196966741
0.00003	4.3	16.141070611029033
0.00003	4.35	16.108564963309195
0.00003	4.4	16.072852860299587
0.00003	4.45	16.01316227610503
0.00003	4.5	15.927959492541452
0.00003	4.55	15.80281136107222
0.00003	4.6	15.773794829633315
0.00003	4.65	15.740937224002723
0.00003	4.7	15.698077641586947
0.00003	4.75	15.651835443963177
0.00003	4.8	15.617597784885351
0.00003	4.8500000000000005	15.580597533377592
0.00003	4.9	15.531936563053225
0.00003	4.95	15.38447525784907
0.00003	5.	15.345338851132432
0.00003	5.05	15.303286652605752
0.00003	5.1000000000000005	15.257205648134317
0.00003	5.15	15.206279581211183
0.00003	5.2	15.150179502649122
0.00003	5.25	15.043416227842618
0.00003	5.3	14.849183694915109
0.00003	5.3500000000000005	13.564781678176322
0.00003	5.4	13.541780663308876
0.00003	5.45	13.517268050669713
0.00003	5.5	13.4911357512186
0.00003	5.55	13.46327215876617
0.00003	5.6000000000000005	13.432937911109574
0.00003	5.65	13.3991952223516
0.00003	5.7	13.365761680670602
0.00003	5.75	13.292256050269826
0.00003	5.8	13.192230946200977
0.00003	5.8500000000000005	13.166030209418981
0.00003	5.9	13.138329937648448
0.00003	5.95	13.10896268461609
0.00003	6.	13.07777074053159
0.00003	6.05	13.044566923885759
0.00003	6.1000000000000005	13.009136936172494
0.00003	6.15	12.971239963559047
0.00003	6.2	12.930175610366573
0.00003	6.25	12.885579703040166
0.00003	6.3	12.838250306950423
0.00003	6.3500000000000005	12.786798099141032
0.00003	6.4	12.730571576658114
0.00003	6.45	12.668842525294183
0.00003	6.5	12.601144107882456
0.00003	6.55	12.5296412434293
0.00003	6.6000000000000005	11.880166675529399
0.00003	6.65	10.320515279530746
0.00003	6.7	10.278750744431282
0.00003	6.75	10.233907885906302
0.00003	6.8	10.185725675172707
0.00003	6.8500000000000005	10.131278091613638
0.00003	6.9	10.072971433624808
0.00003	6.95	10.016682469868242
0.00003	7.	9.29481101687654
0.00003	7.05	9.012442055541234
0.00003	7.1000000000000005	8.982493682107643
0.00003	7.15	8.950267329577365
0.00003	7.2	8.915487287885593
0.00003	7.25	8.877822166573194
0.00003	7.3	8.836867633336931
0.00003	7.3500000000000005	8.792127730699187
0.00003	7.4	8.742986904061134
0.00003	7.45	8.68868859815805
0.00003	7.5	8.628374251450717
0.00003	7.55	8.561563717495272
0.00003	7.6000000000000005	8.492391822801494
0.00003	7.65	6.766632900604937
0.00003	7.7	-3.001608723091104
0.00003	7.75	-3.0211678534266206
0.00003	7.8	-3.0416329997929954
0.00003	7.8500000000000005	-3.0630616489815656
0.00003	7.9	-3.0855162987507483
0.00003	7.95	-3.1090642481920523
0.00003	8.	-3.1337758330288534
0.00003	8.05	-3.159714088343705
0.00003	8.100000000000001	-3.186892384107428
0.00003	8.15	-3.215003822951311
0.00003	8.200000000000001	-3.2768883687317896
0.00003	8.250000000000002	-3.311534634542385
0.00003	8.3	-3.3380883700563473
0.00003	8.350000000000001	-3.36637073774703
0.00003	8.4	-3.3965589772473117
0.00003	8.450000000000001	-3.428860786650316
0.00003	8.500000000000002	-3.4635204652572313
0.00003	8.55	-3.5008295915835594
0.00003	8.600000000000001	-3.541140040311475
0.00003	8.65	-3.584882209200382
0.00003	8.700000000000001	-3.632588414199594
0.00003	8.750000000000002	-3.6849171394043707
0.00003	8.8	-3.742669175590133
0.00003	8.850000000000001	-3.806681374264774
0.00003	8.9	-3.876875691020423
0.00003	8.950000000000001	-4.091098761774392
0.00003	9.000000000000002	-10.201547470208473
0.00003	9.05	-10.216051298221215
0.00003	9.100000000000001	-10.23091191396458
0.00003	9.15	-10.246151424931053
0.00003	9.200000000000001	-10.26180770033347
0.00003	9.250000000000002	-10.277956066460444
0.00003	9.3	-10.294779844524246
0.00003	9.350000000000001	-10.313002003888158
0.00003	9.4	-10.335610699230896
0.00003	9.450000000000001	-10.348838681327509
0.00003	9.500000000000002	-10.361717233291957
0.00003	9.55	-10.37498224584728
0.00003	9.600000000000001	-10.388649255077347
0.00003	9.650000000000002	-10.402734801227812
0.00003	9.700000000000001	-10.417256622787678
0.00003	9.750000000000002	-10.432233762633144
0.00003	9.8	-10.447686707636139
0.00003	9.850000000000001	-10.463637520100527
0.00003	9.900000000000002	-10.480109915043759
0.00003	9.950000000000001	-10.497129572819546
0.00003	10.000000000000002	-10.514724314749266
0.00003	10.05	-10.532924419284203
0.00003	10.100000000000001	-10.551762729436593
0.00003	10.150000000000002	-10.571275097099303
0.00003	10.200000000000001	-10.591500786759186
0.00003	10.250000000000002	-10.612482936031054
0.00003	10.3	-10.634269118042946
0.00003	10.350000000000001	-10.656911748158485
0.00003	10.400000000000002	-10.680469081046347
0.00003	10.450000000000001	-10.705006052188105
0.00003	10.500000000000002	-10.730595505998537
0.00003	10.55	-10.757319339513636
0.00003	10.600000000000001	-10.785270164764691
0.00003	10.650000000000002	-10.814553613071219
0.00003	10.700000000000001	-10.845290932735095
0.00003	10.750000000000002	-10.877622643482713
0.00003	10.8	-10.911712404010585
0.00003	10.850000000000001	-10.947753452738974
0.00003	10.900000000000002	-10.98597666591592
0.00003	10.950000000000001	-11.02666202528136
0.00003	11.000000000000002	-11.070154757415471
0.00003	11.05	-11.116888361932833
0.00003	11.100000000000001	-11.1674222859503
0.00003	11.150000000000002	-11.22250080119351
0.00003	11.200000000000001	-11.283155688793292
0.00003	11.250000000000002	-11.35089095885278
0.00003	11.3	-11.428064003273034
0.00003	11.350000000000001	-11.51877642418989
0.00003	11.400000000000002	-11.631444560796437
0.00003	11.450000000000001	-11.789721757873025
0.00003	11.500000000000002	-12.241172914062513
0.00003	11.55	0.0
0.00003	11.600000000000001	0.0
0.00003	11.650000000000002	0.0
0.00003	11.700000000000001	0.0
0.00003	11.750000000000002	0.0
0.00003	11.8	0.0
0.00003	11.850000000000001	0.0
0.00003	11.900000000000002	0.0
0.00003	11.950000000000001	0.0
0.00003	12.000000000000002	0.0
0.00003	12.05	0.0
0.00003	12.100000000000001	0.0
0.00003	12.150000000000002	0.0
0.00003	12.200000000000001	0.0
0.00003	12.250000000000002	0.0
0.00003	12.3	0.0
0.00003	12.350000000000001	0.0
0.00003	12.400000000000002	0.0
0.00003	12.450000000000001	0.0
0.00003	12.500000000000002	0.0
0.00003	12.55	0.0
0.00003	12.600000000000001	0.0
0.00003	12.650000000000002	0.0
0.00003	12.700000000000001	0.0
0.00003	12.750000000000002	0.0
0.00003	12.8	0.0
0.00003	12.850000000000001	0.0
0.00003	12.900000000000002	0.0
0.00003	12.950000000000001	0.0
0.00003	13.000000000000002	0.0
0.00003	13.05	0.0
0.00003	13.100000000000001	0.0
0.00003	13.150000000000002	0.0
0.00003	13.200000000000001	0.0
0.00003	13.250000000000002	0.0
0.00003	13.3	0.0
0.00003	13.350000000000001	0.0
0.00004	0.05	18.032356025962322
0.00004	0.1	18.35956510404582
0.00004	0.15000000000000002	18.604066612988134
0.00004	0.2	18.714234434096387
0.00004	0.25	18.725416864963783
0.00004	0.3	18.792369287749914
0.00004	0.35000000000000003	18.711859258595105
0.00004	0.4	18.630326463856
0.00004	0.45	18.451417048640636
0.00004	0.5	18.373419164005067
0.00004	0.55	18.364444546227784
0.00004	0.6000000000000001	18.335310313073588
0.00004	0.6500000000000001	18.325993075038244
0.00004	0.7000000000000001	18.33219328814094
0.00004	0.7500000000000001	18.32271215360474
0.00004	0.8	18.323293040807126
0.00004	0.8500000000000001	18.321575487627836
0.00004	0.9000000000000001	18.31463698235148
0.00004	0.9500000000000001	18.29543438488935
0.00004	1.	18.283984079526302
0.00004	1.05	18.256935360704883
0.00004	1.1	18.235712843264377
0.00004	1.1500000000000001	18.211801044789727
0.00004	1.2000000000000002	18.1555858047301
0.00004	1.2500000000000002	17.970939907736486
0.00004	1.3	17.8723015345373
0.00004	1.35	17.81653607998278
0.00004	1.4000000000000001	17.7860720361295
0.00004	1.4500000000000002	17.76867674151372
0.00004	1.5000000000000002	17.737218305507
0.00004	1.55	17.70858093593551
0.00004	1.6	17.688145745248367
0.00004	1.6500000000000001	17.6713154625599
0.00004	1.7000000000000002	17.648646061489174
0.00004	1.7500000000000002	17.63415843108249
0.00004	1.8	17.609333273097892
0.00004	1.85	17.579876805047824
0.00004	1.9000000000000001	17.56069622562587
0.00004	1.9500000000000002	17.52567767254468
0.00004	2.	17.50785146457155
0.00004	2.05	17.49263153376525
0.00004	2.1	17.468753694127724
0.00004	2.15	17.43354180298442
0.00004	2.1999999999999997	17.404603860591596
0.00004	2.25	17.38407737030104
0.00004	2.3	17.358937013350264
0.00004	2.35	17.317034183725223
0.00004	2.4	17.29718780387454
0.00004	2.45	17.242216540797397
0.00004	2.5	17.21863003361128
0.00004	2.55	17.200659807057306
0.00004	2.6	17.177513968275193
0.00004	2.65	17.155667449045247
0.00004	2.7	17.132974723130687
0.00004	2.75	17.103740350643346
0.00004	2.8	17.077260790798483
0.00004	2.85	17.055031592997953
0.00004	2.9	17.0008426373124
0.00004	2.95	16.95614133669849
0.00004	3.	16.910365515836368
0.00004	3.05	16.870365901300747
0.00004	3.1	16.847749262973807
0.00004	3.15	16.82650143830921
0.00004	3.2	16.80312927955055
0.00004	3.25	16.77948876442833
0.00004	3.3	16.74281559000767
0.00004	3.35	16.71869314139632
0.00004	3.4	16.696074504048486
0.00004	3.45	16.67279816358812
0.00004	3.5	16.633112800381635
0.00004	3.55	16.592663971046463
0.00004	3.6	16.56185028516617
0.00004	3.65	16.496840831658293
0.00004	3.7	16.457347883580287
0.00004	3.75	16.43578387446093
0.00004	3.8	16.41475476982048
0.00004	3.85	16.39259624390893
0.00004	3.9	16.36569149174676
0.00004	3.95	16.337332758439445
0.00004	4.	16.304726958065856
0.00004	4.05	16.27045649570334
0.00004	4.1	16.242131210600437
0.00004	4.15	16.19748603871064
0.00004	4.2	16.14504437377879
0.00004	4.25	16.095004042619
0.00004	4.3	16.06731355175392
0.00004	4.35	16.03639455238064
0.00004	4.4	16.002451006193702
0.00004	4.45	15.94879210777757
0.00004	4.5	15.865635517742337
0.00004	4.55	15.754637779580017
0.00004	4.6	15.726620208141336
0.00004	4.65	15.694489576846765
0.00004	4.7	15.653021311621034
0.00004	4.75	15.608875546315437
0.00004	4.8	15.575526193032427
0.00004	4.8500000000000005	15.539437405228085
0.00004	4.9	15.492454467984025
0.00004	4.95	15.357546621798774
0.00004	5.	15.319075260278225
0.00004	5.05	15.27706020928078
0.00004	5.1000000000000005	15.230741837308935
0.00004	5.15	15.179410609542156
0.00004	5.2	15.12269085737487
0.00004	5.25	15.021069000635057
0.00004	5.3	14.825635021532793
0.00004	5.3500000000000005	12.96952567998405
0.00004	5.4	12.946638587740205
0.00004	5.45	12.922244700823505
0.00004	5.5	12.8962306545575
0.00004	5.55	12.868479282265746
0.00004	5.6000000000000005	12.838703343746875
0.00004	5.65	12.806214148191655
0.00004	5.7	12.77282371249406
0.00004	5.75	12.6990822638988
0.00004	5.8	12.598681140879739
0.00004	5.8500000000000005	12.572527635782217
0.00004	5.9	12.544844065267169
0.00004	5.95	12.515490827377702
0.00004	6.	12.48431033587081
0.00004	6.05	12.451119012087569
0.00004	6.1000000000000005	12.415702135583217
0.00004	6.15	12.377806263641522
0.00004	6.2	12.337078433122267
0.00004	6.25	12.293153322529637
0.00004	6.3	12.245743178338035
0.00004	6.3500000000000005	12.194196391053257
0.00004	6.4	12.137854612738293
0.00004	6.45	12.075985272351943
0.00004	6.5	12.008115509618447
0.00004	6.55	11.936416907369875
0.00004	6.6000000000000005	11.279552611847773
0.00004	6.65	9.150664568018517
0.00004	6.7	9.107724176621058
0.00004	6.75	9.061519242354315
0.00004	6.8	9.01172928313879
0.00004	6.8500000000000005	8.957307626550715
0.00004	6.9	8.89904677902981
0.00004	6.95	8.839981918116584
0.00004	7.	7.925144554126452
0.00004	7.05	7.28808663751986
0.00004	7.1000000000000005	7.258138264087702
0.00004	7.15	7.2259119115589305
0.00004	7.2	7.19113186986872
0.00004	7.25	7.153466748559085
0.00004	7.3	7.112512215336475
0.00004	7.3500000000000005	7.0677723126986765
0.00004	7.4	7.018631486060578
0.00004	7.45	6.964333180157405
0.00004	7.5	6.904018833449955
0.00004	7.55	6.837208299494361
0.00004	7.6000000000000005	6.768036404800414
0.00004	7.65	5.042277482528067
0.00004	7.7	-8.759459257485164
0.00004	7.75	-8.779018389166461
0.00004	7.8	-8.7994835369971
0.00004	7.8500000000000005	-8.820912187783154
0.00004	7.9	-8.843366839300119
0.00004	7.95	-8.86691479065928
0.00004	8.	-8.891626377606718
0.00004	8.05	-8.917564635249725
0.00004	8.100000000000001	-8.944742933580063
0.00004	8.15	-8.972854375204282
0.00004	8.200000000000001	-9.034738929384918
0.00004	8.250000000000002	-9.069385199552514
0.00004	8.3	-9.095938938100753
0.00004	8.350000000000001	-9.12422130922958
0.00004	8.4	-9.154409552647945
0.00004	8.450000000000001	-9.186711366545007
0.00004	8.500000000000002	-9.221371050344565
0.00004	8.55	-9.258680182721278
0.00004	8.600000000000001	-9.298990638567359
0.00004	8.65	-9.342732815924835
0.00004	8.700000000000001	-9.390439031131137
0.00004	8.750000000000002	-9.442767768824442
0.00004	8.8	-9.500519820550302
0.00004	8.850000000000001	-9.564532038877497
0.00004	8.9	-9.634726380445128
0.00004	8.950000000000001	-9.848949570082423
0.00004	9.000000000000002	-17.0810496175667
0.00004	9.05	-17.095553445579437
0.00004	9.100000000000001	-17.1104140613228
0.00004	9.15	-17.125653572289277
0.00004	9.200000000000001	-17.14130984769169
0.00004	9.250000000000002	-17.157458213818668
0.00004	9.3	-17.17428199188247
0.00004	9.350000000000001	-17.192504151246382
0.00004	9.4	-17.215112846589122
0.00004	9.450000000000001	-17.22834082868573
0.00004	9.500000000000002	-17.241219380650183
0.00004	9.55	-17.2544843932055
0.00004	9.600000000000001	-17.268151402435567
0.00004	9.650000000000002	-17.282236948586032
0.00004	9.700000000000001	-17.296758770145903
0.00004	9.750000000000002	-17.311735909991366
0.00004	9.8	-17.32718885499436
0.00004	9.850000000000001	-17.34313966745875
0.00004	9.900000000000002	-17.35961206240198
0.00004	9.950000000000001	-17.376631720177766
0.00004	10.000000000000002	-17.39422646210749
0.00004	10.05	-17.412426566642427
0.00004	10.100000000000001	-17.431264876794817
0.00004	10.150000000000002	-17.450777244457527
0.00004	10.200000000000001	-17.471002934117408
0.00004	10.250000000000002	-17.491985083389277
0.00004	10.3	-17.513771265401168
0.00004	10.350000000000001	-17.536413895516706
0.00004	10.400000000000002	-17.55997122840457
0.00004	10.450000000000001	-17.584508199546327
0.00004	10.500000000000002	-17.61009765335676
0.00004	10.55	-17.63682148687186
0.00004	10.600000000000001	-17.664772312122913
0.00004	10.650000000000002	-17.694055760429443
0.00004	10.700000000000001	-17.724793080093317
0.00004	10.750000000000002	-17.757124790840937
0.00004	10.8	-17.79121455136881
0.00004	10.850000000000001	-17.827255600097196
0.00004	10.900000000000002	-17.865478813274144
0.00004	10.950000000000001	-17.90616417263958
0.00004	11.000000000000002	-17.949656904773697
0.00004	11.05	-17.996390509291057
0.00004	11.100000000000001	-18.046924433308522
0.00004	11.150000000000002	-18.102002948551732
0.00004	11.200000000000001	-18.162657836151514
0.00004	11.250000000000002	-18.230393106211004
0.00004	11.3	-18.307566150631256
0.00004	11.350000000000001	-18.39827857154811
0.00004	11.400000000000002	-18.51094670815466
0.00004	11.450000000000001	-18.66922390523125
0.00004	11.500000000000002	-19.120675061420737
0.00004	11.55	0.0
0.00004	11.600000000000001	0.0
0.00004	11.650000000000002	0.0
0.00004	11.700000000000001	0.0
0.00004	11.750000000000002	0.0
0.00004	11.8	0.0
0.00004	11.850000000000001	0.0
0.00004	11.900000000000002	0.0
0.00004	11.950000000000001	0.0
0.00004	12.000000000000002	0.0
0.00004	12.05	0.0
0.00004	12.100000000000001	0.0
0.00004	12.150000000000002	0.0
0.00004	12.200000000000001	0.0
0.00004	12.250000000000002	0.0
0.00004	12.3	0.0
0.00004	12.350000000000001	0.0
0.00004	12.400000000000002	0.0
0.00004	12.450000000000001	0.0
0.00004	12.500000000000002	0.0
0.00004	12.55	0.0
0.00004	12.600000000000001	0.0
0.00004	12.650000000000002	0.0
0.00004	12.700000000000001	0.0
0.00004	12.750000000000002	0.0
0.00004	12.8	0.0
0.00004	12.850000000000001	0.0
0.00004	12.900000000000002	0.0
0.00004	12.950000000000001	0.0
0.00004	13.000000000000002	0.0
0.00004	13.05	0.0
0.00004	13.100000000000001	0.0
0.00004	13.150000000000002	0.0
0.00004	13.200000000000001	0.0
0.00004	13.250000000000002	0.0
0.00004	13.3	0.0
0.00004	13.350000000000001	0.0
0.00005	0.05	18.03085559154622
0.00005	0.1	18.35733022430451
0.00005	0.15000000000000002	18.601553192309293
0.00005	0.2	18.71109652712161
0.00005	0.25	18.7210851614211
0.00005	0.3	18.787601418336287
0.00005	0.35000000000000003	18.70481807079982
0.00005	0.4	18.620425597780976
0.00005	0.45	18.434855607863923
0.00005	0.5	18.351269358915438
0.00005	0.55	18.340370495335417
0.00005	0.6000000000000001	18.30860749639409
0.00005	0.6500000000000001	18.298432839984265
0.00005	0.7000000000000001	18.303522931375763
0.00005	0.7500000000000001	18.293364201650967
0.00005	0.8	18.293951077044607
0.00005	0.8500000000000001	18.291458633784853
0.00005	0.9000000000000001	18.283619548998868
0.00005	0.9500000000000001	18.26244911929622
0.00005	1.	18.25046817434958
0.00005	1.05	18.22297565179466
0.00005	1.1	18.2005751415995
0.00005	1.1500000000000001	18.17600018317512
0.00005	1.2000000000000002	18.121169474091182
0.00005	1.2500000000000002	17.943159645088674
0.00005	1.3	17.846431552771378
0.00005	1.35	17.792644176123606
0.00005	1.4000000000000001	17.76094225761954
0.00005	1.4500000000000002	17.74283384167446
0.00005	1.5000000000000002	17.71000067967755
0.00005	1.55	17.680146304223463
0.00005	1.6	17.6591453691951
0.00005	1.6500000000000001	17.641815800550052
0.00005	1.7000000000000002	17.61815630118094
0.00005	1.7500000000000002	17.603427651484985
0.00005	1.8	17.577872175487073
0.00005	1.85	17.547192761282115
0.00005	1.9000000000000001	17.52741801906889
0.00005	1.9500000000000002	17.490692490626703
0.00005	2.	17.47236749712766
0.00005	2.05	17.45682125914066
0.00005	2.1	17.432467717169622
0.00005	2.15	17.39600623668162
0.00005	2.1999999999999997	17.366461780398613
0.00005	2.25	17.346027293452572
0.00005	2.3	17.32001359108993
0.00005	2.35	17.276930470608775
0.00005	2.4	17.256727168735
0.00005	2.45	17.197852704261344
0.00005	2.5	17.173343879120523
0.00005	2.55	17.155251320818056
0.00005	2.6	17.132030393137125
0.00005	2.65	17.109879712834466
0.00005	2.7	17.086354533239064
0.00005	2.75	17.05606772061594
0.00005	2.8	17.02937751758123
0.00005	2.85	17.006396028971
0.00005	2.9	16.947690000487764
0.00005	2.95	16.900793379815106
0.00005	3.	16.851179255529896
0.00005	3.05	16.807958611316163
0.00005	3.1	16.784930320566158
0.00005	3.15	16.763388694592518
0.00005	3.2	16.73958803252031
0.00005	3.25	16.716030452480886
0.00005	3.3	16.68071516069397
0.00005	3.35	16.656454420376296
0.00005	3.4	16.633517905279092
0.00005	3.45	16.60963534458332
0.00005	3.5	16.56837502003069
0.00005	3.55	16.52485629178185
0.00005	3.6	16.49246050830172
0.00005	3.65	16.419796183698967
0.00005	3.7	16.37710760389807
0.00005	3.75	16.355832422143216
0.00005	3.8	16.335471352878876
0.00005	3.85	16.313976163280433
0.00005	3.9	16.287148162542724
0.00005	3.95	16.25899874328827
0.00005	4.	16.227356203326057
0.00005	4.05	16.19519930625581
0.00005	4.1	16.16863022620407
0.00005	4.15	16.123907711581282
0.00005	4.2	16.072776425067453
0.00005	4.25	16.028988498549115
0.00005	4.3	16.00267260446441
0.00005	4.35	15.97331204740346
0.00005	4.4	15.941103634767245
0.00005	4.45	15.892950956580473
0.00005	4.5	15.811546929197359
0.00005	4.55	15.712854576860382
0.00005	4.6	15.685847324677702
0.00005	4.65	15.65457180985988
0.00005	4.7	15.614662815920072
0.00005	4.75	15.572721041528295
0.00005	4.8	15.540233800374097
0.00005	4.8500000000000005	15.505058055827048
0.00005	4.9	15.459904390063258
0.00005	4.95	15.337721978495491
0.00005	5.	15.299648653044803
0.00005	5.05	15.25782723389216
0.00005	5.1000000000000005	15.21161407487477
0.00005	5.15	15.160337635469244
0.00005	5.2	15.103574740836326
0.00005	5.25	15.007733956722044
0.00005	5.3	14.81478904670604
0.00005	5.3500000000000005	12.396566883131014
0.00005	5.4	12.37371430175437
0.00005	5.45	12.349356036129041
0.00005	5.5	12.323377918486017
0.00005	5.55	12.295661374886514
0.00005	5.6000000000000005	12.266050066968347
0.00005	5.65	12.233935085123177
0.00005	5.7	12.200564304322704
0.00005	5.75	12.126775641859348
0.00005	5.8	12.026296117866766
0.00005	5.8500000000000005	12.000143641362092
0.00005	5.9	11.97245790794034
0.00005	5.95	11.943101842288232
0.00005	6.	11.911917785919032
0.00005	6.05	11.878722343192527
0.00005	6.1000000000000005	11.843300570555755
0.00005	6.15	11.805397776264021
0.00005	6.2	11.764704787445808
0.00005	6.25	11.720855789470754
0.00005	6.3	11.673424495139805
0.00005	6.3500000000000005	11.621852772327971
0.00005	6.4	11.565480941538366
0.00005	6.45	11.503575049250639
0.00005	6.5	11.43566069524728
0.00005	6.55	11.36391132700177
0.00005	6.6000000000000005	10.70506530363489
0.00005	6.65	8.003148463064806
0.00005	6.7	7.959876149851355
0.00005	6.75	7.913285137966082
0.00005	6.8	7.86303698999257
0.00005	6.8500000000000005	7.808651555375141
0.00005	6.9	7.750437499637091
0.00005	6.95	7.690570485545421
0.00005	7.	6.698808153108075
0.00005	7.05	5.56383395778196
0.00005	7.1000000000000005	5.533885584349804
0.00005	7.15	5.5016592318210344
0.00005	7.2	5.466879190130823
0.00005	7.25	5.42921406882119
0.00005	7.3	5.388259535598588
0.00005	7.3500000000000005	5.34351963296079
0.00005	7.4	5.29437880632269
0.00005	7.45	5.240080500419518
0.00005	7.5	5.179766153712069
0.00005	7.55	5.112955619756475
0.00005	7.6000000000000005	5.043783725062528
0.00005	7.65	3.318024802790173
0.00005	7.7	-14.517333522685211
0.00005	7.75	-14.536892654476523
0.00005	7.8	-14.557357802426864
0.00005	7.8500000000000005	-14.57878645334351
0.00005	7.9	-14.60124110500335
0.00005	7.95	-14.624789056519289
0.00005	8.	-14.64950064363927
0.00005	8.05	-14.675438901472596
0.00005	8.100000000000001	-14.702617200012748
0.00005	8.15	-14.730728641864253
0.00005	8.200000000000001	-14.79261319673158
0.00005	8.250000000000002	-14.827259467255349
0.00005	8.3	-14.853813206051633
0.00005	8.350000000000001	-14.88209557746152
0.00005	8.4	-14.912283821200177
0.00005	8.450000000000001	-14.944585635464618
0.00005	8.500000000000002	-14.979245319688662
0.00005	8.55	-15.016554452559976
0.00005	8.600000000000001	-15.05686490898795
0.00005	8.65	-15.100607087037709
0.00005	8.700000000000001	-15.148313303078417
0.00005	8.750000000000002	-15.200642041792625
0.00005	8.8	-15.258394094788851
0.00005	8.850000000000001	-15.322406314722594
0.00005	8.9	-15.39260065831854
0.00005	8.950000000000001	-15.606823857674252
0.00005	9.000000000000002	0.0
0.00005	9.05	0.0
0.00005	9.100000000000001	0.0
0.00005	9.15	0.0
0.00005	9.200000000000001	0.0
0.00005	9.250000000000002	0.0
0.00005	9.3	0.0
0.00005	9.350000000000001	0.0
0.00005	9.4	0.0
0.00005	9.450000000000001	0.0
0.00005	9.500000000000002	0.0
0.00005	9.55	0.0
0.00005	9.600000000000001	0.0
0.00005	9.650000000000002	0.0
0.00005	9.700000000000001	0.0
0.00005	9.750000000000002	0.0
0.00005	9.8	0.0
0.00005	9.850000000000001	0.0
0.00005	9.900000000000002	0.0
0.00005	9.950000000000001	0.0
0.00005	10.000000000000002	0.0
0.00005	10.05	0.0
0.00005	10.100000000000001	0.0
0.00005	10.150000000000002	0.0
0.00005	10.200000000000001	0.0
0.00005	10.250000000000002	0.0
0.00005	10.3	0.0
0.00005	10.350000000000001	0.0
0.00005	10.400000000000002	0.0
0.00005	10.450000000000001	0.0
0.00005	10.500000000000002	0.0
0.00005	10.55	0.0
0.00005	10.600000000000001	0.0
0.00005	10.650000000000002	0.0
0.00005	10.700000000000001	0.0
0.00005	10.750000000000002	0.0
0.00005	10.8	0.0
0.00005	10.850000000000001	0.0
0.00005	10.900000000000002	0.0
0.00005	10.950000000000001	0.0
0.00005	11.000000000000002	0.0
0.00005	11.05	0.0
0.00005	11.100000000000001	0.0
0.00005	11.150000000000002	0.0
0.00005	11.200000000000001	0.0
0.00005	11.250000000000002	0.0
0.00005	11.3	0.0
0.00005	11.350000000000001	0.0
0.00005	11.400000000000002	0.0
0.00005	11.450000000000001	0.0
0.00005	11.500000000000002	0.0
0.00005	11.55	0.0
0.00005	11.600000000000001	0.0
0.00005	11.650000000000002	0.0
0.00005	11.700000000000001	0.0
0.00005	11.750000000000002	0.0
0.00005	11.8	0.0
0.00005	11.850000000000001	0.0
0.00005	11.900000000000002	0.0
0.00005	11.950000000000001	0.0
0.00005	12.000000000000002	0.0
0.00005	12.05	0.0
0.00005	12.100000000000001	0.0
0.00005	12.150000000000002	0.0
0.00005	12.200000000000001	0.0
0.00005	12.250000000000002	0.0
0.00005	12.3	0.0
0.00005	12.350000000000001	0.0
0.00005	12.400000000000002	0.0
0.00005	12.450000000000001	0.0
0.00005	12.500000000000002	0.0
0.00005	12.55	0.0
0.00005	12.600000000000001	0.0
0.00005	12.650000000000002	0.0
0.00005	12.700000000000001	0.0
0.00005	12.750000000000002	0.0
0.00005	12.8	0.0
0.00005	12.850000000000001	0.0
0.00005	12.900000000000002	0.0
0.00005	12.950000000000001	0.0
0.00005	13.000000000000002	0.0
0.00005	13.05	0.0
0.00005	13.100000000000001	0.0
0.00005	13.150000000000002	0.0
0.00005	13.200000000000001	0.0
0.00005	13.250000000000002	0.0
0.00005	13.3	0.0
0.00005	13.350000000000001	0.0
0.00006	0.05	18.029573005544908
0.00006	0.1	18.355398649339524
0.00006	0.15000000000000002	18.59937470369249
0.00006	0.2	18.70837519629134
0.00006	0.25	18.717350332697784
0.00006	0.3	18.783497866352604
0.00006	0.35000000000000003	18.698758374235844
0.00006	0.4	18.61188726344944
0.00006	0.45	18.42044957066691
0.00006	0.5	18.331787998871633
0.00006	0.55	18.319180149048815
0.00006	0.6000000000000001	18.28498261992236
0.00006	0.6500000000000001	18.274016358538315
0.00006	0.7000000000000001	18.27804283073595
0.00006	0.7500000000000001	18.26723269504877
0.00006	0.8	18.267740164069505
0.00006	0.8500000000000001	18.264473817665593
0.00006	0.9000000000000001	18.25575162147027
0.00006	0.9500000000000001	18.23265457255681
0.00006	1.	18.22007103287525
0.00006	1.05	18.191934777485795
0.00006	1.1	18.168408537370034
0.00006	1.1500000000000001	18.143169646758057
0.00006	1.2000000000000002	18.089753432061155
0.00006	1.2500000000000002	17.918444188928433
0.00006	1.3	17.823706312674492
0.00006	1.35	17.772130347115525
0.00006	1.4000000000000001	17.73925762931751
0.00006	1.4500000000000002	17.720486295929486
0.00006	1.5000000000000002	17.68641943756101
0.00006	1.55	17.655458871031048
0.00006	1.6	17.63390131488722
0.00006	1.6500000000000001	17.61618024365179
0.00006	1.7000000000000002	17.591674825162176
0.00006	1.7500000000000002	17.57672693914209
0.00006	1.8	17.55052633379016
0.00006	1.85	17.5187906974664
0.00006	1.9000000000000001	17.498507773528285
0.00006	1.9500000000000002	17.46024425593535
0.00006	2.	17.441544299369692
0.00006	2.05	17.42575583638273
0.00006	2.1	17.401149325966617
0.00006	2.15	17.3637331718991
0.00006	2.1999999999999997	17.333767758673922
0.00006	2.25	17.31347157058371
0.00006	2.3	17.28675379183238
0.00006	2.35	17.24282521655231
0.00006	2.4	17.22234491935878
0.00006	2.45	17.160020323877337
0.00006	2.5	17.134670619491832
0.00006	2.55	17.11649780228909
0.00006	2.6	17.093306118564527
0.00006	2.65	17.07093678724763
0.00006	2.7	17.04668722760415
0.00006	2.75	17.01552760979341
0.00006	2.8	16.98875147921665
0.00006	2.85	16.965122034793065
0.00006	2.9	16.902241261832728
0.00006	2.95	16.853700791682012
0.00006	3.	16.800363022385817
0.00006	3.05	16.754035640124425
0.00006	3.1	16.730708160933627
0.00006	3.15	16.70896446478855
0.00006	3.2	16.68482400649066
0.00006	3.25	16.6613890243641
0.00006	3.3	16.627513322412646
0.00006	3.35	16.603095077447783
0.00006	3.4	16.579759985784225
0.00006	3.45	16.555240683063005
0.00006	3.5	16.512612342317556
0.00006	3.55	16.465990663813777
0.00006	3.6	16.431961809056343
0.00006	3.65	16.351253757661343
0.00006	3.7	16.30507421355412
0.00006	3.75	16.284129723507498
0.00006	3.8	16.264393347879462
0.00006	3.85	16.243506569678548
0.00006	3.9	16.216739092429496
0.00006	3.95	16.188808695971534
0.00006	4.	16.15822338913082
0.00006	4.05	16.127842373262325
0.00006	4.1	16.1027494595947
0.00006	4.15	16.058334661099675
0.00006	4.2	16.008728374248317
0.00006	4.25	15.970353086241008
0.00006	4.3	15.945313984053598
0.00006	4.35	15.917412844115018
0.00006	4.4	15.88683158796811
0.00006	4.45	15.843495447155407
0.00006	4.5	15.763473373285457
0.00006	4.55	15.675110523283756
0.00006	4.6	15.649056018811875
0.00006	4.65	15.618656026436462
0.00006	4.7	15.580309861620886
0.00006	4.75	15.540485974988288
0.00006	4.8	15.508809911231257
0.00006	4.8500000000000005	15.474498695803218
0.00006	4.9	15.431100261352302
0.00006	4.95	15.320646860475277
0.00006	5.	15.282837265437884
0.00006	5.05	15.241215478948426
0.00006	5.1000000000000005	15.195174364226522
0.00006	5.15	15.144050902329647
0.00006	5.2	15.087379996675251
0.00006	5.25	14.996789034402186
0.00006	5.3	14.806806378872357
0.00006	5.3500000000000005	11.851576959597745
0.00006	5.4	11.828740481377178
0.00006	5.45	11.80439888777656
0.00006	5.5	11.778437827648764
0.00006	5.55	11.750738256349628
0.00006	5.6000000000000005	11.721179783748754
0.00006	5.65	11.689221894661818
0.00006	5.7	11.655893720789205
0.00006	5.75	11.582094412546013
0.00006	5.8	11.481596899081362
0.00006	5.8500000000000005	11.455443366134576
0.00006	5.9	11.427756178385112
0.00006	5.95	11.398398465298468
0.00006	6.	11.367212537640407
0.00006	6.05	11.334014981944488
0.00006	6.1000000000000005	11.298590791588968
0.00006	6.15	11.260685118013305
0.00006	6.2	11.21999403774866
0.00006	6.25	11.176151606653173
0.00006	6.3	11.128714604164529
0.00006	6.3500000000000005	11.0771361361283
0.00006	6.4	11.020756203126112
0.00006	6.45	10.958840458663367
0.00006	6.5	10.890914089823672
0.00006	6.55	10.819151056823001
0.00006	6.6000000000000005	10.159766563023538
0.00006	6.65	6.861691717967877
0.00006	6.7	6.8183317561037935
0.00006	6.75	6.771638648913699
0.00006	6.8	6.7212690599735945
0.00006	6.8500000000000005	6.6669010270446165
0.00006	6.9	6.608708496607793
0.00006	6.95	6.548626900936675
0.00006	7.	5.533719308519668
0.00006	7.05	3.839560322775278
0.00006	7.1000000000000005	3.8096119493431218
0.00006	7.15	3.7773855968143524
0.00006	7.2	3.742605555124141
0.00006	7.25	3.7049404338145075
0.00006	7.3	3.663985900591906
0.00006	7.3500000000000005	3.619245997954108
0.00006	7.4	3.570105171316008
0.00006	7.45	3.5158068654128365
0.00006	7.5	3.455492518705386
0.00006	7.55	3.388681984749793
0.00006	7.6000000000000005	3.3195100900558456
0.00006	7.65	1.5937511677834906
0.00006	7.7	-20.27544107872959
0.00006	7.75	-20.2950002105209
0.00006	7.8	-20.31546535847124
0.00006	7.8500000000000005	-20.336894009387883
0.00006	7.9	-20.359348661047722
0.00006	7.95	-20.382896612563663
0.00006	8.	-20.407608199683644
0.00006	8.05	-20.433546457516968
0.00006	8.100000000000001	-20.46072475605712
0.00006	8.15	-20.488836197908626
0.00006	8.200000000000001	-20.550720752775955
0.00006	8.250000000000002	-20.585367023299725
0.00006	8.3	-20.61192076209601
0.00006	8.350000000000001	-20.640203133505896
0.00006	8.4	-20.67039137724455
0.00006	8.450000000000001	-20.702693191508992
0.00006	8.500000000000002	-20.737352875733034
0.00006	8.55	-20.774662008604352
0.00006	8.600000000000001	-20.814972465032326
0.00006	8.65	-20.858714643082088
0.00006	8.700000000000001	-20.906420859122793
0.00006	8.750000000000002	-20.958749597837002
0.00006	8.8	-21.016501650833224
0.00006	8.850000000000001	-21.080513870766968
0.00006	8.9	-21.150708214362915
0.00006	8.950000000000001	-21.364931413718626
0.00006	9.000000000000002	0.0
0.00006	9.05	0.0
0.00006	9.100000000000001	0.0
0.00006	9.15	0.0
0.00006	9.200000000000001	0.0
0.00006	9.250000000000002	0.0
0.00006	9.3	0.0
0.00006	9.350000000000001	0.0
0.00006	9.4	0.0
0.00006	9.450000000000001	0.0
0.00006	9.500000000000002	0.0
0.00006	9.55	0.0
0.00006	9.600000000000001	0.0
0.00006	9.650000000000002	0.0
0.00006	9.700000000000001	0.0
0.00006	9.750000000000002	0.0
0.00006	9.8	0.0
0.00006	9.850000000000001	0.0
0.00006	9.900000000000002	0.0
0.00006	9.950000000000001	0.0
0.00006	10.000000000000002	0.0
0.00006	10.05	0.0
0.00006	10.100000000000001	0.0
0.00006	10.150000000000002	0.0
0.00006	10.200000000000001	0.0
0.00006	10.250000000000002	0.0
0.00006	10.3	0.0
0.00006	10.350000000000001	0.0
0.00006	10.400000000000002	0.0
0.00006	10.450000000000001	0.0
0.00006	10.500000000000002	0.0
0.00006	10.55	0.0
0.00006	10.600000000000001	0.0
0.00006	10.650000000000002	0.0
0.00006	10.700000000000001	0.0
0.00006	10.750000000000002	0.0
0.00006	10.8	0.0
0.00006	10.850000000000001	0.0
0.00006	10.900000000000002	0.0
0.00006	10.950000000000001	0.0
0.00006	11.000000000000002	0.0
0.00006	11.05	0.0
0.00006	11.100000000000001	0.0
0.00006	11.150000000000002	0.0
0.00006	11.200000000000001	0.0
0.00006	11.250000000000002	0.0
0.00006	11.3	0.0
0.00006	11.350000000000001	0.0
0.00006	11.400000000000002	0.0
0.00006	11.450000000000001	0.0
0.00006	11.500000000000002	0.0
0.00006	11.55	0.0
0.00006	11.600000000000001	0.0
0.00006	11.650000000000002	0.0
0.00006	11.700000000000001	0.0
0.00006	11.750000000000002	0.0
0.00006	11.8	0.0
0.00006	11.850000000000001	0.0
0.00006	11.900000000000002	0.0
0.00006	11.950000000000001	0.0
0.00006	12.000000000000002	0.0
0.00006	12.05	0.0
0.00006	12.100000000000001	0.0
0.00006	12.150000000000002	0.0
0.00006	12.200000000000001	0.0
0.00006	12.250000000000002	0.0
0.00006	12.3	0.0
0.00006	12.350000000000001	0.0
0.00006	12.400000000000002	0.0
0.00006	12.450000000000001	0.0
0.00006	12.500000000000002	0.0
0.00006	12.55	0.0
0.00006	12.600000000000001	0.0
0.00006	12.650000000000002	0.0
0.00006	12.700000000000001	0.0
0.00006	12.750000000000002	0.0
0.00006	12.8	0.0
0.00006	12.850000000000001	0.0
0.00006	12.900000000000002	0.0
0.00006	12.950000000000001	0.0
0.00006	13.000000000000002	0.0
0.00006	13.05	0.0
0.00006	13.100000000000001	0.0
0.00006	13.150000000000002	0.0
0.00006	13.200000000000001	0.0
0.00006	13.250000000000002	0.0
0.00006	13.3	0.0
0.00006	13.350000000000001	0.0
0.00007	0.05	18.02847773793402
0.00007	0.1	18.3537347558667
0.00007	0.15000000000000002	18.59749565648249
0.00007	0.2	18.706025083923418
0.00007	0.25	18.714124092053275
0.00007	0.3	18.77994635069256
0.00007	0.35000000000000003	18.6935087470768
0.00007	0.4	18.604472604815314
0.00007	0.45	18.407835208771495
0.00007	0.5	18.314556630726074
0.00007	0.55	18.300440975024653
0.00007	0.6000000000000001	18.26398935227575
0.00007	0.6500000000000001	18.252293224726326
0.00007	0.7000000000000001	18.255315455793642
0.00007	0.7500000000000001	18.243884450663575
0.00007	0.8	18.244245031800876
0.00007	0.8500000000000001	18.240218455638693
0.00007	0.9000000000000001	18.230639307117908
0.00007	0.9500000000000001	18.205666703788065
0.00007	1.	18.19243212918831
0.00007	1.05	18.163508037339167
0.00007	1.1	18.13890508545957
0.00007	1.1500000000000001	18.113002923377284
0.00007	1.2000000000000002	18.060988765000836
0.00007	1.2500000000000002	17.896239298295026
0.00007	1.3	17.803453117687265
0.00007	1.35	17.754146112536453
0.00007	1.4000000000000001	17.72016272228056
0.00007	1.4500000000000002	17.70077931210416
0.00007	1.5000000000000002	17.66559843181513
0.00007	1.55	17.633618161842005
0.00007	1.6	17.611515803966054
0.00007	1.6500000000000001	17.593492559205128
0.00007	1.7000000000000002	17.568265271781186
0.00007	1.7500000000000002	17.553135618969524
0.00007	1.8	17.526363877310875
0.00007	1.85	17.49371386852983
0.00007	1.9000000000000001	17.472989123989727
0.00007	1.9500000000000002	17.433322911200815
0.00007	2.	17.41434778503698
0.00007	2.05	17.39838370193416
0.00007	2.1	17.37369542016888
0.00007	2.15	17.33556507423732
0.00007	2.1999999999999997	17.30531498386035
0.00007	2.25	17.28517495372763
0.00007	2.3	17.257892237855692
0.00007	2.35	17.213390250881066
0.00007	2.4	17.192692603242538
0.00007	2.45	17.127328780218807
0.00007	2.5	17.101218466139088
0.00007	2.55	17.082994187705804
0.00007	2.6	17.059897894833927
0.00007	2.65	17.037363446521628
0.00007	2.7	17.012478013221003
0.00007	2.75	16.980592582950376
0.00007	2.8	16.95381103073443
0.00007	2.85	16.929626212673035
0.00007	2.9	16.862874134605537
0.00007	2.95	16.813168516082687
0.00007	3.	16.75627794789385
0.00007	3.05	16.706972753222427
0.00007	3.1	16.683443457457003
0.00007	3.15	16.661576826874022
0.00007	3.2	16.637183173046644
0.00007	3.25	16.61388660592465
0.00007	3.3	16.581421601792062
0.00007	3.35	16.55683335420792
0.00007	3.4	16.53305218606541
0.00007	3.45	16.507896418779087
0.00007	3.5	16.464118900862015
0.00007	3.55	16.414408153322935
0.00007	3.6	16.378737175695523
0.00007	3.65	16.289837393510396
0.00007	3.7	16.240011906315946
0.00007	3.75	16.219447923017405
0.00007	3.8	16.200306243172516
0.00007	3.85	16.179986608567628
0.00007	3.9	16.153279964609343
0.00007	3.95	16.125594580829915
0.00007	4.	16.096139462074998
0.00007	4.05	16.067379562067078
0.00007	4.1	16.04358593647486
0.00007	4.15	15.999827643583576
0.00007	4.2	15.951908653074902
0.00007	4.25	15.918073221284319
0.00007	4.3	15.894193216342835
0.00007	4.35	15.867626383335931
0.00007	4.4	15.838536870628754
0.00007	4.45	15.799312537856485
0.00007	4.5	15.72034291126641
0.00007	4.55	15.640533696207859
0.00007	4.6	15.615359679915304
0.00007	4.65	15.585824845802449
0.00007	4.7	15.548996363645076
0.00007	4.75	15.511148488569045
0.00007	4.8	15.480224556109022
0.00007	4.8500000000000005	15.446714527247217
0.00007	4.9	15.404941495029544
0.00007	4.95	15.305018727339467
0.00007	5.	15.267405546020466
0.00007	5.05	15.225961441299342
0.00007	5.1000000000000005	15.180089877184264
0.00007	5.15	15.12912578436005
0.00007	5.2	15.072568032349684
0.00007	5.25	14.986515812470707
0.00007	5.3	14.799230640262506
0.00007	5.3500000000000005	11.340275452790719
0.00007	5.4	11.317452668729205
0.00007	5.45	11.293125336253796
0.00007	5.5	11.267179029278557
0.00007	5.55	11.239494430539656
0.00007	5.6000000000000005	11.209960005533302
0.00007	5.65	11.17812092860959
0.00007	5.7	11.144858188860814
0.00007	5.75	11.071056375476399
0.00007	5.8	10.970554604801531
0.00007	5.8500000000000005	10.944400660658365
0.00007	5.9	10.916712996699285
0.00007	5.95	10.88735475423946
0.00007	6.	10.856168235028218
0.00007	6.05	10.822970015798356
0.00007	6.1000000000000005	10.7875450740843
0.00007	6.15	10.749638535128515
0.00007	6.2	10.708947059977259
0.00007	6.25	10.665104671710221
0.00007	6.3	10.617666191063147
0.00007	6.3500000000000005	10.566085975189951
0.00007	6.4	10.509703944656161
0.00007	6.45	10.447785649780698
0.00007	6.5	10.379856170973625
0.00007	6.55	10.308089601872444
0.00007	6.6000000000000005	9.648565418457537
0.00007	6.65	5.722064734545171
0.00007	6.7	5.678682049070658
0.00007	6.75	5.631962454750317
0.00007	6.8	5.581561314568183
0.00007	6.8500000000000005	5.527199939810293
0.00007	6.9	5.469015500898938
0.00007	6.95	5.408877686939659
0.00007	7.	4.387694706575099
0.00007	7.05	2.1153555072714334
0.00007	7.1000000000000005	2.0854071338392774
0.00007	7.15	2.053180781310507
0.00007	7.2	2.018400739620296
0.00007	7.25	1.9807356183106628
0.00007	7.3	1.9397810850880615
0.00007	7.3500000000000005	1.895041182450263
0.00007	7.4	1.8459003558121632
0.00007	7.45	1.7916020499089915
0.00007	7.5	1.7312877032015412
0.00007	7.55	1.664477169245948
0.00007	7.6000000000000005	1.5953052745520007
0.00007	7.65	-0.13045364772035414
0.00007	7.7	0.0
0.00007	7.75	0.0
0.00007	7.8	0.0
0.00007	7.8500000000000005	0.0
0.00007	7.9	0.0
0.00007	7.95	0.0
0.00007	8.	0.0
0.00007	8.05	0.0
0.00007	8.100000000000001	0.0
0.00007	8.15	0.0
0.00007	8.200000000000001	0.0
0.00007	8.250000000000002	0.0
0.00007	8.3	0.0
0.00007	8.350000000000001	0.0
0.00007	8.4	0.0
0.00007	8.450000000000001	0.0
0.00007	8.500000000000002	0.0
0.00007	8.55	0.0
0.00007	8.600000000000001	0.0
0.00007	8.65	0.0
0.00007	8.700000000000001	0.0
0.00007	8.750000000000002	0.0
0.00007	8.8	0.0
0.00007	8.850000000000001	0.0
0.00007	8.9	0.0
0.00007	8.950000000000001	0.0
0.00007	9.000000000000002	0.0
0.00007	9.05	0.0
0.00007	9.100000000000001	0.0
0.00007	9.15	0.0
0.00007	9.200000000000001	0.0
0.00007	9.250000000000002	0.0
0.00007	9.3	0.0
0.00007	9.350000000000001	0.0
0.00007	9.4	0.0
0.00007	9.450000000000001	0.0
0.00007	9.500000000000002	0.0
0.00007	9.55	0.0
0.00007	9.600000000000001	0.0
0.00007	9.650000000000002	0.0
0.00007	9.700000000000001	0.0
0.00007	9.750000000000002	0.0
0.00007	9.8	0.0
0.00007	9.850000000000001	0.0
0.00007	9.900000000000002	0.0
0.00007	9.950000000000001	0.0
0.00007	10.000000000000002	0.0
0.00007	10.05	0.0
0.00007	10.100000000000001	0.0
0.00007	10.150000000000002	0.0
0.00007	10.200000000000001	0.0
0.00007	10.250000000000002	0.0
0.00007	10.3	0.0
0.00007	10.350000000000001	0.0
0.00007	10.400000000000002	0.0
0.00007	10.450000000000001	0.0
0.00007	10.500000000000002	0.0
0.00007	10.55	0.0
0.00007	10.600000000000001	0.0
0.00007	10.650000000000002	0.0
0.00007	10.700000000000001	0.0
0.00007	10.750000000000002	0.0
0.00007	10.8	0.0
0.00007	10.850000000000001	0.0
0.00007	10.900000000000002	0.0
0.00007	10.950000000000001	0.0
0.00007	11.000000000000002	0.0
0.00007	11.05	0.0
0.00007	11.100000000000001	0.0
0.00007	11.150000000000002	0.0
0.00007	11.200000000000001	0.0
0.00007	11.250000000000002	0.0
0.00007	11.3	0.0
0.00007	11.350000000000001	0.0
0.00007	11.400000000000002	0.0
0.00007	11.450000000000001	0.0
0.00007	11.500000000000002	0.0
0.00007	11.55	0.0
0.00007	11.600000000000001	0.0
0.00007	11.650000000000002	0.0
0.00007	11.700000000000001	0.0
0.00007	11.750000000000002	0.0
0.00007	11.8	0.0
0.00007	11.850000000000001	0.0
0.00007	11.900000000000002	0.0
0.00007	11.950000000000001	0.0
0.00007	12.000000000000002	0.0
0.00007	12.05	0.0
0.00007	12.100000000000001	0.0
0.00007	12.150000000000002	0.0
0.00007	12.200000000000001	0.0
0.00007	12.250000000000002	0.0
0.00007	12.3	0.0
0.00007	12.350000000000001	0.0
0.00007	12.400000000000002	0.0
0.00007	12.450000000000001	0.0
0.00007	12.500000000000002	0.0
0.00007	12.55	0.0
0.00007	12.600000000000001	0.0
0.00007	12.650000000000002	0.0
0.00007	12.700000000000001	0.0
0.00007	12.750000000000002	0.0
0.00007	12.8	0.0
0.00007	12.850000000000001	0.0
0.00007	12.900000000000002	0.0
0.00007	12.950000000000001	0.0
0.00007	13.000000000000002	0.0
0.00007	13.05	0.0
0.00007	13.100000000000001	0.0
0.00007	13.150000000000002	0.0
0.00007	13.200000000000001	0.0
0.00007	13.250000000000002	0.0
0.00007	13.3	0.0
0.00007	13.350000000000001	0.0
0.00008	0.05	18.027525269209704
0.00008	0.1	18.352272880386963
0.00008	0.15000000000000002	18.59583851066464
0.00008	0.2	18.70395129225623
0.00008	0.25	18.71127761048665
0.00008	0.3	18.77681716885606
0.00008	0.35000000000000003	18.688898422301705
0.00008	0.4	18.5979661086057
0.00008	0.45	18.396719492765733
0.00008	0.5	18.299255396479566
0.00008	0.55	18.283822461076156
0.00008	0.6000000000000001	18.24530190115857
0.00008	0.6500000000000001	18.232940276546536
0.00008	0.7000000000000001	18.23501695407499
0.00008	0.7500000000000001	18.22300498958482
0.00008	0.8	18.223166942488138
0.00008	0.8500000000000001	18.218402352586846
0.00008	0.9000000000000001	18.20799603277047
0.00008	0.9500000000000001	18.18120830374469
0.00008	1.	18.16729201282157
0.00008	1.05	18.13747149136532
0.00008	1.1	18.111840615079657
0.00008	1.1500000000000001	18.085287624419834
0.00008	1.2000000000000002	18.034641569068963
0.00008	1.2500000000000002	17.876173410548244
0.00008	1.3	17.785246403969705
0.00008	1.35	17.738152488055714
0.00008	1.4000000000000001	17.703125209154337
0.00008	1.4500000000000002	17.683182048644664
0.00008	1.5000000000000002	17.64698387728735
0.00008	1.55	17.61405116334408
0.00008	1.6	17.591418566461783
0.00008	1.6500000000000001	17.573161397172182
0.00008	1.7000000000000002	17.547320036685306
0.00008	1.7500000000000002	17.53204465927387
0.00008	1.8	17.504768924709104
0.00008	1.85	17.47132715593068
0.00008	1.9000000000000001	17.45021313484746
0.00008	1.9500000000000002	17.409254879205193
0.00008	2.	17.390086116992148
0.00008	2.05	17.373998877331044
0.00008	2.1	17.349359216043627
0.00008	2.15	17.310706176690523
0.00008	2.1999999999999997	17.280273272111234
0.00008	2.25	17.260294097522255
0.00008	2.3	17.23256090509738
0.00008	2.35	17.18770865762238
0.00008	2.4	17.166841145247876
0.00008	2.45	17.098824844252473
0.00008	2.5	17.072027474849303
0.00008	2.55	17.05377447121684
0.00008	2.6	17.03081558806008
0.00008	2.65	17.00815702128497
0.00008	2.7	16.982716336180246
0.00008	2.75	16.950234100458175
0.00008	2.8	16.92350480571025
0.00008	2.85	16.89885336394417
0.00008	2.9	16.82856999678897
0.00008	2.95	16.778134645713898
0.00008	3.	16.717906480950433
0.00008	3.05	16.665778423706197
0.00008	3.1	16.64213573452955
0.00008	3.15	16.620216961227648
0.00008	3.2	16.59565667419653
0.00008	3.25	16.572499342414666
0.00008	3.3	16.541352945388088
0.00008	3.35	16.516587466802488
0.00008	3.4	16.49233800755642
0.00008	3.45	16.46656383181957
0.00008	3.5	16.421868855926917
0.00008	3.55	16.369130562786676
0.00008	3.6	16.331836251416775
0.00008	3.65	16.234698654024328
0.00008	3.7	16.181134964114964
0.00008	3.75	16.161005759597142
0.00008	3.8	16.142437963021102
0.00008	3.85	16.122655602729065
0.00008	3.9	16.096030446340645
0.00008	3.95	16.06862945704025
0.00008	4.	16.040352456808616
0.00008	4.05	16.013131409713644
0.00008	4.1	15.990513473188553
0.00008	4.15	15.947734912364579
0.00008	4.2	15.9016518374867
0.00008	4.25	15.871557832209323
0.00008	4.3	15.848712455744105
0.00008	4.35	15.823345117139064
0.00008	4.4	15.795601393964107
0.00008	4.45	15.759822873345414
0.00008	4.5	15.681662541774397
0.00008	4.55	15.608880850280284
0.00008	4.6	15.584510922129708
0.00008	4.65	15.555812665376349
0.00008	4.7	15.52043018681908
0.00008	4.75	15.484396654725668
0.00008	4.8	15.454160274060246
0.00008	4.8500000000000005	15.421380906339234
0.00008	4.9	15.3810844419338
0.00008	4.95	15.290477205661453
0.00008	5.	15.253021646402791
0.00008	5.05	15.211730861654434
0.00008	5.1000000000000005	15.166010622879705
0.00008	5.15	15.115190708527445
0.00008	5.2	15.058739204922881
0.00008	5.25	14.97655572867067
0.00008	5.3	14.791582923149829
0.00008	5.3500000000000005	10.865297776737712
0.00008	5.4	10.842488894290693
0.00008	5.45	10.818176068998472
0.00008	5.5	10.792244821341303
0.00008	5.55	10.764575598572117
0.00008	5.6000000000000005	10.735058423157875
0.00008	5.65	10.703334900988654
0.00008	5.7	10.670148562645124
0.00008	5.75	10.596346172786584
0.00008	5.8	10.495843421181819
0.00008	5.8500000000000005	10.46968936485963
0.00008	5.9	10.44200157581933
0.00008	5.95	10.41264319501622
0.00008	6.	10.381456521936846
0.00008	6.05	10.348258130589697
0.00008	6.1000000000000005	10.312832994795034
0.00008	6.15	10.274926234596043
0.00008	6.2	10.23423456943865
0.00008	6.25	10.190392014588204
0.00008	6.3	10.142953177854624
0.00008	6.3500000000000005	10.09137254085663
0.00008	6.4	10.03499000506687
0.00008	6.45	9.973071095854511
0.00008	6.5	9.90514086794426
0.00008	6.55	9.833373447154141
0.00008	6.6000000000000005	9.173815597417716
0.00008	6.65	4.582797546115208
0.00008	6.7	4.539409002526506
0.00008	6.75	4.4926825764211085
0.00008	6.8	4.442273288058895
0.00008	6.8500000000000005	4.387914214896892
0.00008	6.9	4.329732546375121
0.00008	6.95	4.269580090795206
0.00008	7.	3.246747605928803
0.00008	7.05	0.3910262889736391
0.00008	7.1000000000000005	0.3610779155414827
0.00008	7.15	0.32885156301271296
0.00008	7.2	0.2940715213225015
0.00008	7.25	0.2564064000128684
0.00008	7.3	0.21545186679026687
0.00008	7.3500000000000005	0.1707119641524687
0.00008	7.4	0.12157113751436883
0.00008	7.45	0.06727283161119689
0.00008	7.5	0.006958484903746973
0.00008	7.55	-0.05985204905184647
0.00008	7.6000000000000005	-0.1290239437457937
0.00008	7.65	-1.8547828660181487
0.00008	7.7	0.0
0.00008	7.75	0.0
0.00008	7.8	0.0
0.00008	7.8500000000000005	0.0
0.00008	7.9	0.0
0.00008	7.95	0.0
0.00008	8.	0.0
0.00008	8.05	0.0
0.00008	8.100000000000001	0.0
0.00008	8.15	0.0
0.00008	8.200000000000001	0.0
0.00008	8.250000000000002	0.0
0.00008	8.3	0.0
0.00008	8.350000000000001	0.0
0.00008	8.4	0.0
0.00008	8.450000000000001	0.0
0.00008	8.500000000000002	0.0
0.00008	8.55	0.0
0.00008	8.600000000000001	0.0
0.00008	8.65	0.0
0.00008	8.700000000000001	0.0
0.00008	8.750000000000002	0.0
0.00008	8.8	0.0
0.00008	8.850000000000001	0.0
0.00008	8.9	0.0
0.00008	8.950000000000001	0.0
0.00008	9.000000000000002	0.0
0.00008	9.05	0.0
0.00008	9.100000000000001	0.0
0.00008	9.15	0.0
0.00008	9.200000000000001	0.0
0.00008	9.250000000000002	0.0
0.00008	9.3	0.0
0.00008	9.350000000000001	0.0
0.00008	9.4	0.0
0.00008	9.450000000000001	0.0
0.00008	9.500000000000002	0.0
0.00008	9.55	0.0
0.00008	9.600000000000001	0.0
0.00008	9.650000000000002	0.0
0.00008	9.700000000000001	0.0
0.00008	9.750000000000002	0.0
0.00008	9.8	0.0
0.00008	9.850000000000001	0.0
0.00008	9.900000000000002	0.0
0.00008	9.950000000000001	0.0
0.00008	10.000000000000002	0.0
0.00008	10.05	0.0
0.00008	10.100000000000001	0.0
0.00008	10.150000000000002	0.0
0.00008	10.200000000000001	0.0
0.00008	10.250000000000002	0.0
0.00008	10.3	0.0
0.00008	10.350000000000001	0.0
0.00008	10.400000000000002	0.0
0.00008	10.450000000000001	0.0
0.00008	10.500000000000002	0.0
0.00008	10.55	0.0
0.00008	10.600000000000001	0.0
0.00008	10.650000000000002	0.0
0.00008	10.700000000000001	0.0
0.00008	10.750000000000002	0.0
0.00008	10.8	0.0
0.00008	10.850000000000001	0.0
0.00008	10.900000000000002	0.0
0.00008	10.950000000000001	0.0
0.00008	11.000000000000002	0.0
0.00008	11.05	0.0
0.00008	11.100000000000001	0.0
0.00008	11.150000000000002	0.0
0.00008	11.200000000000001	0.0
0.00008	11.250000000000002	0.0
0.00008	11.3	0.0
0.00008	11.350000000000001	0.0
0.00008	11.400000000000002	0.0
0.00008	11.450000000000001	0.0
0.00008	11.500000000000002	0.0
0.00008	11.55	0.0
0.00008	11.600000000000001	0.0
0.00008	11.650000000000002	0.0
0.00008	11.700000000000001	0.0
0.00008	11.750000000000002	0.0
0.00008	11.8	0.0
0.00008	11.850000000000001	0.0
0.00008	11.900000000000002	0.0
0.00008	11.950000000000001	0.0
0.00008	12.000000000000002	0.0
0.00008	12.05	0.0
0.00008	12.100000000000001	0.0
0.00008	12.150000000000002	0.0
0.00008	12.200000000000001	0.0
0.00008	12.250000000000002	0.0
0.00008	12.3	0.0
0.00008	12.350000000000001	0.0
0.00008	12.400000000000002	0.0
0.00008	12.450000000000001	0.0
0.00008	12.500000000000002	0.0
0.00008	12.55	0.0
0.00008	12.600000000000001	0.0
0.00008	12.650000000000002	0.0
0.00008	12.700000000000001	0.0
0.00008	12.750000000000002	0.0
0.00008	12.8	0.0
0.00008	12.850000000000001	0.0
0.00008	12.900000000000002	0.0
0.00008	12.950000000000001	0.0
0.00008	13.000000000000002	0.0
0.00008	13.05	0.0
0.00008	13.100000000000001	0.0
0.00008	13.150000000000002	0.0
0.00008	13.200000000000001	0.0
0.00008	13.250000000000002	0.0
0.00008	13.3	0.0
0.00008	13.350000000000001	0.0
0.00009	0.05	18.026688704563185
0.00009	0.1	18.350978616179443
0.00009	0.15000000000000002	18.594368780538495
0.00009	0.2	18.702110559139165
0.00009	0.25	18.70874882683166
0.00009	0.3	18.774034118229004
0.00009	0.35000000000000003	18.68481871152424
0.00009	0.4	18.592224714509342
0.00009	0.45	18.38689674793597
0.00009	0.5	18.285641495125425
0.00009	0.55	18.26906848621134
0.00009	0.6000000000000001	18.228659801153658
0.00009	0.6500000000000001	18.215696140598464
0.00009	0.7000000000000001	18.216889497983836
0.00009	0.7500000000000001	18.204334298760017
0.00009	0.8	18.204257664894428
0.00009	0.8500000000000001	18.198783982054625
0.00009	0.9000000000000001	18.187587557683152
0.00009	0.9500000000000001	18.159053584777354
0.00009	1.	18.144435046119973
0.00009	1.05	18.113645406587864
0.00009	1.1	18.087033378984838
0.00009	1.1500000000000001	18.059836683607763
0.00009	1.2000000000000002	18.010500406437988
0.00009	1.2500000000000002	17.85798763053883
0.00009	1.3	17.76879380855565
0.00009	1.35	17.723789771502176
0.00009	1.4000000000000001	17.687784106500366
0.00009	1.4500000000000002	17.667325634683095
0.00009	1.5000000000000002	17.63019609091485
0.00009	1.55	17.596373305888854
0.00009	1.6	17.573231226466245
0.00009	1.6500000000000001	17.554797258287298
0.00009	1.7000000000000002	17.528441992256628
0.00009	1.7500000000000002	17.513055065296296
0.00009	1.8	17.485340433728215
0.00009	1.85	17.451220692497284
0.00009	1.9000000000000001	17.429765393230902
0.00009	1.9500000000000002	17.387621744322406
0.00009	2.	17.368328310528106
0.00009	2.05	17.35216077364414
0.00009	2.1	17.327677214093978
0.00009	2.15	17.288656737922437
0.00009	2.1999999999999997	17.258117717482012
0.00009	2.25	17.238296234588418
0.00009	2.3	17.210208823261045
0.00009	2.35	17.16518866443422
0.00009	2.4	17.14418966135444
0.00009	2.45	17.073876672007575
0.00009	2.5	17.04646554793223
0.00009	2.55	17.02819918227823
0.00009	2.6	17.005399563316477
0.00009	2.65	16.98264242123806
0.00009	2.7	16.95671503596835
0.00009	2.75	16.923742968808682
0.00009	2.8	16.897099441384455
0.00009	2.85	16.872054790695824
0.00009	2.9	16.79853872009036
0.00009	2.95	16.747732369389237
0.00009	3.	16.684369892650942
0.00009	3.05	16.629561649114834
0.00009	3.1	16.605877859053734
0.00009	3.15	16.583964259900206
0.00009	3.2	16.55931416751565
0.00009	3.25	16.53628551366814
0.00009	3.3	16.506321436447816
0.00009	3.35	16.481375481515528
0.00009	3.4	16.456656547694767
0.00009	3.45	16.430295283288572
0.00009	3.5	16.384898388178986
0.00009	3.55	16.329230213394414
0.00009	3.6	16.290355951933044
0.00009	3.65	16.18511239181268
0.00009	3.7	16.1278062942554
0.00009	3.75	16.108160133501745
0.00009	3.8	16.090147336845266
0.00009	3.85	16.070876054448085
0.00009	3.9	16.044354156995027
0.00009	3.95	16.017276296927726
0.00009	4.	15.99019846693426
0.00009	4.05	15.964453571993438
0.00009	4.1	15.942910710372125
0.00009	4.15	15.901385864489319
0.00009	4.2	15.857251063124743
0.00009	4.25	15.830184469340724
0.00009	4.3	15.808250097878577
0.00009	4.35	15.783946774555332
0.00009	4.4	15.757401776157279
0.00009	4.45	15.724473646748528
0.00009	4.5	15.646956375885383
0.00009	4.55	15.579906773813148
0.00009	4.6	15.556265599292573
0.00009	4.65	15.52836609273889
0.00009	4.7	15.494345532255702
0.00009	4.75	15.459959870524075
0.00009	4.8	15.430345288223572
0.00009	4.8500000000000005	15.39822489417519
0.00009	4.9	15.35925432953459
0.00009	4.95	15.276819348135346
0.00009	5.	15.239495070515197
0.00009	5.05	15.198335664483364
0.00009	5.1000000000000005	15.152746668916341
0.00009	5.15	15.102052274051836
0.00009	5.2	15.045694305033336
0.00009	5.25	14.96679553928334
0.00009	5.3	14.783774198607498
0.00009	5.3500000000000005	10.423392764240942
0.00009	5.4	10.400596728903723
0.00009	5.45	10.376297316407673
0.00009	5.5	10.350380002442144
0.00009	5.55	10.322725025478809
0.00009	5.6000000000000005	10.29322221641445
0.00009	5.65	10.261604335581215
0.00009	5.7	10.228490740560325
0.00009	5.75	10.154688226009768
0.00009	5.8	10.054185262207087
0.00009	5.8500000000000005	10.028031179948563
0.00009	5.9	10.000343362298532
0.00009	5.95	9.97098494990438
0.00009	6.	9.939798241745683
0.00009	6.05	9.906599811206085
0.00009	6.1000000000000005	9.871174631298338
0.00009	6.15	9.833267821001101
0.00009	6.2	9.792576104695183
0.00009	6.25	9.748733495927963
0.00009	6.3	9.701294580552283
0.00009	6.3500000000000005	9.649713850544106
0.00009	6.4	9.593331203170152
0.00009	6.45	9.531412158283969
0.00009	6.5	9.463481764938322
0.00009	6.55	9.391714156060551
0.00009	6.6000000000000005	8.732148870261277
0.00009	6.65	3.443665481338654
0.00009	6.7	3.4002754308186725
0.00009	6.75	3.353547246470453
0.00009	6.8	3.3031358584048593
0.00009	6.8500000000000005	3.2487775384313213
0.00009	6.9	3.190596771031077
0.00009	6.95	3.1304405088621032
0.00009	7.	2.1071781417480997
0.00009	7.05	-1.333109883692936
0.00009	7.1000000000000005	-1.3630582571250924
0.00009	7.15	-1.3952846096538623
0.00009	7.2	-1.4300646513440736
0.00009	7.25	-1.4677297726537069
0.00009	7.3	-1.5086843058763082
0.00009	7.3500000000000005	-1.5534242085141063
0.00009	7.4	-1.6025650351522063
0.00009	7.45	-1.6568633410553781
0.00009	7.5	-1.7171776877628282
0.00009	7.55	-1.7839882217184215
0.00009	7.6000000000000005	-1.853160116412369
0.00009	7.65	-3.5789190386847234
0.00009	7.7	0.0
0.00009	7.75	0.0
0.00009	7.8	0.0
0.00009	7.8500000000000005	0.0
0.00009	7.9	0.0
0.00009	7.95	0.0
0.00009	8.	0.0
0.00009	8.05	0.0
0.00009	8.100000000000001	0.0
0.00009	8.15	0.0
0.00009	8.200000000000001	0.0
0.00009	8.250000000000002	0.0
0.00009	8.3	0.0
0.00009	8.350000000000001	0.0
0.00009	8.4	0.0
0.00009	8.450000000000001	0.0
0.00009	8.500000000000002	0.0
0.00009	8.55	0.0
0.00009	8.600000000000001	0.0
0.00009	8.65	0.0
0.00009	8.700000000000001	0.0
0.00009	8.750000000000002	0.0
0.00009	8.8	0.0
0.00009	8.850000000000001	0.0
0.00009	8.9	0.0
0.00009	8.950000000000001	0.0
0.00009	9.000000000000002	0.0
0.00009	9.05	0.0
0.00009	9.100000000000001	0.0
0.00009	9.15	0.0
0.00009	9.200000000000001	0.0
0.00009	9.250000000000002	0.0
0.00009	9.3	0.0
0.00009	9.350000000000001	0.0
0.00009	9.4	0.0
0.00009	9.450000000000001	0.0
0.00009	9.500000000000002	0.0
0.00009	9.55	0.0
0.00009	9.600000000000001	0.0
0.00009	9.650000000000002	0.0
0.00009	9.700000000000001	0.0
0.00009	9.750000000000002	0.0
0.00009	9.8	0.0
0.00009	9.850000000000001	0.0
0.00009	9.900000000000002	0.0
0.00009	9.950000000000001	0.0
0.00009	10.000000000000002	0.0
0.00009	10.05	0.0
0.00009	10.100000000000001	0.0
0.00009	10.150000000000002	0.0
0.00009	10.200000000000001	0.0
0.00009	10.250000000000002	0.0
0.00009	10.3	0.0
0.00009	10.350000000000001	0.0
0.00009	10.400000000000002	0.0
0.00009	10.450000000000001	0.0
0.00009	10.500000000000002	0.0
0.00009	10.55	0.0
0.00009	10.600000000000001	0.0
0.00009	10.650000000000002	0.0
0.00009	10.700000000000001	0.0
0.00009	10.750000000000002	0.0
0.00009	10.8	0.0
0.00009	10.850000000000001	0.0
0.00009	10.900000000000002	0.0
0.00009	10.950000000000001	0.0
0.00009	11.000000000000002	0.0
0.00009	11.05	0.0
0.00009	11.100000000000001	0.0
0.00009	11.150000000000002	0.0
0.00009	11.200000000000001	0.0
0.00009	11.250000000000002	0.0
0.00009	11.3	0.0
0.00009	11.350000000000001	0.0
0.00009	11.400000000000002	0.0
0.00009	11.450000000000001	0.0
0.00009	11.500000000000002	0.0
0.00009	11.55	0.0
0.00009	11.600000000000001	0.0
0.00009	11.650000000000002	0.0
0.00009	11.700000000000001	0.0
0.00009	11.750000000000002	0.0
0.00009	11.8	0.0
0.00009	11.850000000000001	0.0
0.00009	11.900000000000002	0.0
0.00009	11.950000000000001	0.0
0.00009	12.000000000000002	0.0
0.00009	12.05	0.0
0.00009	12.100000000000001	0.0
0.00009	12.150000000000002	0.0
0.00009	12.200000000000001	0.0
0.00009	12.250000000000002	0.0
0.00009	12.3	0.0
0.00009	12.350000000000001	0.0
0.00009	12.400000000000002	0.0
0.00009	12.450000000000001	0.0
0.00009	12.500000000000002	0.0
0.00009	12.55	0.0
0.00009	12.600000000000001	0.0
0.00009	12.650000000000002	0.0
0.00009	12.700000000000001	0.0
0.00009	12.750000000000002	0.0
0.00009	12.8	0.0
0.00009	12.850000000000001	0.0
0.00009	12.900000000000002	0.0
0.00009	12.950000000000001	0.0
0.00009	13.000000000000002	0.0
0.00009	13.05	0.0
0.00009	13.100000000000001	0.0
0.00009	13.150000000000002	0.0
0.00009	13.200000000000001	0.0
0.00009	13.250000000000002	0.0
0.00009	13.3	0.0
0.00009	13.350000000000001	0.0
0.001	0.05	18.005314318161044
0.001	0.1	18.31639352203481
0.001	0.15000000000000002	18.55517999307876
0.001	0.2	18.653594853276466
0.001	0.25	18.64701116790278
0.001	0.3	18.708516112694088
0.001	0.35000000000000003	18.600661321081418
0.001	0.4	18.48523969948489
0.001	0.45	18.222714174036295
0.001	0.5	18.063370114813775
0.001	0.55	18.05846690482327
0.001	0.6000000000000001	18.003882903128883
0.001	0.6500000000000001	17.983885939970293
0.001	0.7000000000000001	17.976347464772843
0.001	0.7500000000000001	17.95672381493387
0.001	0.8	17.949850216108302
0.001	0.8500000000000001	17.934452602943715
0.001	0.9000000000000001	17.915806028781383
0.001	0.9500000000000001	17.85095117050024
0.001	1.	17.820308005799934
0.001	1.05	17.76639943339738
0.001	1.1	17.72669030799328
0.001	1.1500000000000001	17.69138813325388
0.001	1.2000000000000002	17.652769201575456
0.001	1.2500000000000002	17.531394739996756
0.001	1.3	17.44341154062395
0.001	1.35	17.409650705088424
0.001	1.4000000000000001	17.34494513630876
0.001	1.4500000000000002	17.31317787232527
0.001	1.5000000000000002	17.254847411243897
0.001	1.55	17.188404030769746
0.001	1.6	17.14621392466866
0.001	1.6500000000000001	17.125913242362717
0.001	1.7000000000000002	17.093327652306286
0.001	1.7500000000000002	17.07934310716181
0.001	1.8	17.055782797356958
0.001	1.85	17.02703518795561
0.001	1.9000000000000001	17.00218174248255
0.001	1.9500000000000002	16.937515878930856
0.001	2.	16.926721554855384
0.001	2.05	16.914558230207945
0.001	2.1	16.901145237263748
0.001	2.15	16.870470791526717
0.001	2.1999999999999997	16.84237803843534
0.001	2.25	16.828739046046728
0.001	2.3	16.80447174756546
0.001	2.35	16.78581604941662
0.001	2.4	16.76683371889357
0.001	2.45	16.715497657836067
0.001	2.5	16.68222549446939
0.001	2.55	16.66266604037145
0.001	2.6	16.6413921285886
0.001	2.65	16.616139823772745
0.001	2.7	16.58502470667574
0.001	2.75	16.548289392411355
0.001	2.8	16.5192782278128
0.001	2.85	16.488207461281075
0.001	2.9	16.385271606078856
0.001	2.95	16.34363230407414
0.001	3.	16.19990242110382
0.001	3.05	16.059860116703952
0.001	3.1	16.03207889052244
0.001	3.15	16.007961518473216
0.001	3.2	15.981448077605295
0.001	3.25	15.952357293050934
0.001	3.3	15.920492238484705
0.001	3.35	15.884572659767562
0.001	3.4	15.845808301769933
0.001	3.45	15.80372977609446
0.001	3.5	15.757301501619091
0.001	3.55	15.578690746712544
0.001	3.6	15.458901327360584
0.001	3.65	15.117486143958239
0.001	3.7	14.872889319964445
0.001	3.75	14.86331246316671
0.001	3.8	14.853055809482063
0.001	3.85	14.841630517266822
0.001	3.9	14.828468625871837
0.001	3.95	14.790061350863615
0.001	4.	14.769200364367537
0.001	4.05	14.760594796388661
0.001	4.1	14.751247165177604
0.001	4.15	14.741109135605331
0.001	4.2	14.730049813479816
0.001	4.25	14.717960087127283
0.001	4.3	14.705176288825143
0.001	4.35	14.691378688654826
0.001	4.4	14.67651678903017
0.001	4.45	14.660542452483321
0.001	4.5	14.630597001113287
0.001	4.55	14.607562755023707
0.001	4.6	14.589258819224561
0.001	4.65	14.569412596344215
0.001	4.7	14.547873547724611
0.001	4.75	14.524468907076631
0.001	4.8	14.498995107125497
0.001	4.8500000000000005	14.471215280373912
0.001	4.9	14.440848798312645
0.001	4.95	14.407559853287825
0.001	5.	14.370941203785451
0.001	5.05	14.330498487370365
0.001	5.1000000000000005	14.2856292132616
0.001	5.15	14.235623431401114
0.001	5.2	14.179781031205493
0.001	5.25	14.11828002638084
0.001	5.3	13.945254152494611
0.001	5.3500000000000005	0.0
0.001	5.4	0.0
0.001	5.45	0.0
0.001	5.5	0.0
0.001	5.55	0.0
0.001	5.6000000000000005	0.0
0.001	5.65	0.0
0.001	5.7	0.0
0.001	5.75	0.0
0.001	5.8	0.0
0.001	5.8500000000000005	0.0
0.001	5.9	0.0
0.001	5.95	0.0
0.001	6.	0.0
0.001	6.05	0.0
0.001	6.1000000000000005	0.0
0.001	6.15	0.0
0.001	6.2	0.0
0.001	6.25	0.0
0.001	6.3	0.0
0.001	6.3500000000000005	0.0
0.001	6.4	0.0
0.001	6.45	0.0
0.001	6.5	0.0
0.001	6.55	0.0
0.001	6.6000000000000005	0.0
0.001	6.65	0.0
0.001	6.7	0.0
0.001	6.75	0.0
0.001	6.8	0.0
0.001	6.8500000000000005	0.0
0.001	6.9	0.0
0.001	6.95	0.0
0.001	7.	0.0
0.001	7.05	0.0
0.001	7.1000000000000005	0.0
0.001	7.15	0.0
0.001	7.2	0.0
0.001	7.25	0.0
0.001	7.3	0.0
0.001	7.3500000000000005	0.0
0.001	7.4	0.0
0.001	7.45	0.0
0.001	7.5	0.0
0.001	7.55	0.0
0.001	7.6000000000000005	0.0
0.001	7.65	0.0
0.001	7.7	0.0
0.001	7.75	0.0
0.001	7.8	0.0
0.001	7.8500000000000005	0.0
0.001	7.9	0.0
0.001	7.95	0.0
0.001	8.	0.0
0.001	8.05	0.0
0.001	8.100000000000001	0.0
0.001	8.15	0.0
0.001	8.200000000000001	0.0
0.001	8.250000000000002	0.0
0.001	8.3	0.0
0.001	8.350000000000001	0.0
0.001	8.4	0.0
0.001	8.450000000000001	0.0
0.001	8.500000000000002	0.0
0.001	8.55	0.0
0.001	8.600000000000001	0.0
0.001	8.65	0.0
0.001	8.700000000000001	0.0
0.001	8.750000000000002	0.0
0.001	8.8	0.0
0.001	8.850000000000001	0.0
0.001	8.9	0.0
0.001	8.950000000000001	0.0
0.001	9.000000000000002	0.0
0.001	9.05	0.0
0.001	9.100000000000001	0.0
0.001	9.15	0.0
0.001	9.200000000000001	0.0
0.001	9.250000000000002	0.0
0.001	9.3	0.0
0.001	9.350000000000001	0.0
0.001	9.4	0.0
0.001	9.450000000000001	0.0
0.001	9.500000000000002	0.0
0.001	9.55	0.0
0.001	9.600000000000001	0.0
0.001	9.650000000000002	0.0
0.001	9.700000000000001	0.0
0.001	9.750000000000002	0.0
0.001	9.8	0.0
0.001	9.850000000000001	0.0
0.001	9.900000000000002	0.0
0.001	9.950000000000001	0.0
0.001	10.000000000000002	0.0
0.001	10.05	0.0
0.001	10.100000000000001	0.0
0.001	10.150000000000002	0.0
0.001	10.200000000000001	0.0
0.001	10.250000000000002	0.0
0.001	10.3	0.0
0.001	10.350000000000001	0.0
0.001	10.400000000000002	0.0
0.001	10.450000000000001	0.0
0.001	10.500000000000002	0.0
0.001	10.55	0.0
0.001	10.600000000000001	0.0
0.001	10.650000000000002	0.0
0.001	10.700000000000001	0.0
0.001	10.750000000000002	0.0
0.001	10.8	0.0
0.001	10.850000000000001	0.0
0.001	10.900000000000002	0.0
0.001	10.950000000000001	0.0
0.001	11.000000000000002	0.0
0.001	11.05	0.0
0.001	11.100000000000001	0.0
0.001	11.150000000000002	0.0
0.001	11.200000000000001	0.0
0.001	11.250000000000002	0.0
0.001	11.3	0.0
0.001	11.350000000000001	0.0
0.001	11.400000000000002	0.0
0.001	11.450000000000001	0.0
0.001	11.500000000000002	0.0
0.001	11.55	0.0
0.001	11.600000000000001	0.0
0.001	11.650000000000002	0.0
0.001	11.700000000000001	0.0
0.001	11.750000000000002	0.0
0.001	11.8	0.0
0.001	11.850000000000001	0.0
0.001	11.900000000000002	0.0
0.001	11.950000000000001	0.0
0.001	12.000000000000002	0.0
0.001	12.05	0.0
0.001	12.100000000000001	0.0
0.001	12.150000000000002	0.0
0.001	12.200000000000001	0.0
0.001	12.250000000000002	0.0
0.001	12.3	0.0
0.001	12.350000000000001	0.0
0.001	12.400000000000002	0.0
0.001	12.450000000000001	0.0
0.001	12.500000000000002	0.0
0.001	12.55	0.0
0.001	12.600000000000001	0.0
0.001	12.650000000000002	0.0
0.001	12.700000000000001	0.0
0.001	12.750000000000002	0.0
0.001	12.8	0.0
0.001	12.850000000000001	0.0
0.001	12.900000000000002	0.0
0.001	12.950000000000001	0.0
0.001	13.000000000000002	0.0
0.001	13.05	0.0
0.001	13.100000000000001	0.0
0.001	13.150000000000002	0.0
0.001	13.200000000000001	0.0
0.001	13.250000000000002	0.0
0.001	13.3	0.0
0.001	13.350000000000001	0.0
0.002	0.05	17.991234403153783
0.002	0.1	18.292912862291196
0.002	0.15000000000000002	18.528226601585388
0.002	0.2	18.619965675660875
0.002	0.25	18.606384453512742
0.002	0.3	18.66669434210045
0.002	0.35000000000000003	18.554248651275017
0.002	0.4	18.43324954597876
0.002	0.45	18.16065810607237
0.002	0.5	17.988914989509563
0.002	0.55	17.987706364472988
0.002	0.6000000000000001	17.931874403665898
0.002	0.6500000000000001	17.907375553562524
0.002	0.7000000000000001	17.899481945118996
0.002	0.7500000000000001	17.877720570165025
0.002	0.8	17.868599123353533
0.002	0.8500000000000001	17.850825956781247
0.002	0.9000000000000001	17.83544725168969
0.002	0.9500000000000001	17.76275620945316
0.002	1.	17.72705604640281
0.002	1.05	17.667787808402274
0.002	1.1	17.62888280379414
0.002	1.1500000000000001	17.595837544125636
0.002	1.2000000000000002	17.558372515236904
0.002	1.2500000000000002	17.43267003606052
0.002	1.3	17.349313776808152
0.002	1.35	17.317808577713958
0.002	1.4000000000000001	17.244380750626046
0.002	1.4500000000000002	17.21010646651153
0.002	1.5000000000000002	17.14262097636171
0.002	1.55	17.058533243204185
0.002	1.6	17.005393649476535
0.002	1.6500000000000001	16.983035966843715
0.002	1.7000000000000002	16.94319341438014
0.002	1.7500000000000002	16.930022070807738
0.002	1.8	16.91321066970236
0.002	1.85	16.893556422056864
0.002	1.9000000000000001	16.870095067138227
0.002	1.9500000000000002	16.809160081534248
0.002	2.	16.799197979790872
0.002	2.05	16.787689600628244
0.002	2.1	16.774620456780525
0.002	2.15	16.74225671441818
0.002	2.1999999999999997	16.711834051043176
0.002	2.25	16.6990607625648
0.002	2.3	16.67376362352333
0.002	2.35	16.65640718460645
0.002	2.4	16.63727422430932
0.002	2.45	16.60213961344567
0.002	2.5	16.566992001089744
0.002	2.55	16.5463310786553
0.002	2.6	16.524589558270694
0.002	2.65	16.4988676629721
0.002	2.7	16.468410286428863
0.002	2.75	16.433198242825753
0.002	2.8	16.40191714839792
0.002	2.85	16.368124666342467
0.002	2.9	16.282197901498378
0.002	2.95	16.238951750447175
0.002	3.	16.05133911824453
0.002	3.05	15.847122892944641
0.002	3.1	15.811272681811358
0.002	3.15	15.782394051117391
0.002	3.2	15.750768060460667
0.002	3.25	15.716095118299636
0.002	3.3	15.678037671957805
0.002	3.35	15.634953674923656
0.002	3.4	15.58852925970634
0.002	3.45	15.538287583665824
0.002	3.5	15.484611960169177
0.002	3.55	15.13231992883631
0.002	3.6	14.820567749024667
0.002	3.65	14.45111322341189
0.002	3.7	14.158658748580132
0.002	3.75	14.137549657299807
0.002	3.8	14.11477600116522
0.002	3.85	14.090491013958916
0.002	3.9	14.065513646464048
0.002	3.95	13.902390035483425
0.002	4.	13.8123240827489
0.002	4.05	13.804607950548839
0.002	4.1	13.796216178978005
0.002	4.15	13.787102624186378
0.002	4.2	13.777195118746478
0.002	4.25	13.766424013659659
0.002	4.3	13.75483665420827
0.002	4.35	13.74229622858534
0.002	4.4	13.728732737611987
0.002	4.45	13.714071044031948
0.002	4.5	13.696186345998772
0.002	4.55	13.678333840898603
0.002	4.6	13.66003015673821
0.002	4.65	13.640184964934608
0.002	4.7	13.618647238798447
0.002	4.75	13.595242599613538
0.002	4.8	13.569768800331998
0.002	4.8500000000000005	13.54198897427622
0.002	4.9	13.511622493603177
0.002	4.95	13.478333556139434
0.002	5.	13.44171490670678
0.002	5.05	13.401272190362516
0.002	5.1000000000000005	13.356402916324802
0.002	5.15	13.306397134532205
0.002	5.2	13.250554734387382
0.002	5.25	13.189053731238895
0.002	5.3	13.016027858286204
0.002	5.3500000000000005	0.0
0.002	5.4	0.0
0.002	5.45	0.0
0.002	5.5	0.0
0.002	5.55	0.0
0.002	5.6000000000000005	0.0
0.002	5.65	0.0
0.002	5.7	0.0
0.002	5.75	0.0
0.002	5.8	0.0
0.002	5.8500000000000005	0.0
0.002	5.9	0.0
0.002	5.95	0.0
0.002	6.	0.0
0.002	6.05	0.0
0.002	6.1000000000000005	0.0
0.002	6.15	0.0
0.002	6.2	0.0
0.002	6.25	0.0
0.002	6.3	0.0
0.002	6.3500000000000005	0.0
0.002	6.4	0.0
0.002	6.45	0.0
0.002	6.5	0.0
0.002	6.55	0.0
0.002	6.6000000000000005	0.0
0.002	6.65	0.0
0.002	6.7	0.0
0.002	6.75	0.0
0.002	6.8	0.0
0.002	6.8500000000000005	0.0
0.002	6.9	0.0
0.002	6.95	0.0
0.002	7.	0.0
0.002	7.05	0.0
0.002	7.1000000000000005	0.0
0.002	7.15	0.0
0.002	7.2	0.0
0.002	7.25	0.0
0.002	7.3	0.0
0.002	7.3500000000000005	0.0
0.002	7.4	0.0
0.002	7.45	0.0
0.002	7.5	0.0
0.002	7.55	0.0
0.002	7.6000000000000005	0.0
0.002	7.65	0.0
0.002	7.7	0.0
0.002	7.75	0.0
0.002	7.8	0.0
0.002	7.8500000000000005	0.0
0.002	7.9	0.0
0.002	7.95	0.0
0.002	8.	0.0
0.002	8.05	0.0
0.002	8.100000000000001	0.0
0.002	8.15	0.0
0.002	8.200000000000001	0.0
0.002	8.250000000000002	0.0
0.002	8.3	0.0
0.002	8.350000000000001	0.0
0.002	8.4	0.0
0.002	8.450000000000001	0.0
0.002	8.500000000000002	0.0
0.002	8.55	0.0
0.002	8.600000000000001	0.0
0.002	8.65	0.0
0.002	8.700000000000001	0.0
0.002	8.750000000000002	0.0
0.002	8.8	0.0
0.002	8.850000000000001	0.0
0.002	8.9	0.0
0.002	8.950000000000001	0.0
0.002	9.000000000000002	0.0
0.002	9.05	0.0
0.002	9.100000000000001	0.0
0.002	9.15	0.0
0.002	9.200000000000001	0.0
0.002	9.250000000000002	0.0
0.002	9.3	0.0
0.002	9.350000000000001	0.0
0.002	9.4	0.0
0.002	9.450000000000001	0.0
0.002	9.500000000000002	0.0
0.002	9.55	0.0
0.002	9.600000000000001	0.0
0.002	9.650000000000002	0.0
0.002	9.700000000000001	0.0
0.002	9.750000000000002	0.0
0.002	9.8	0.0
0.002	9.850000000000001	0.0
0.002	9.900000000000002	0.0
0.002	9.950000000000001	0.0
0.002	10.000000000000002	0.0
0.002	10.05	0.0
0.002	10.100000000000001	0.0
0.002	10.150000000000002	0.0
0.002	10.200000000000001	0.0
0.002	10.250000000000002	0.0
0.002	10.3	0.0
0.002	10.350000000000001	0.0
0.002	10.400000000000002	0.0
0.002	10.450000000000001	0.0
0.002	10.500000000000002	0.0
0.002	10.55	0.0
0.002	10.600000000000001	0.0
0.002	10.650000000000002	0.0
0.002	10.700000000000001	0.0
0.002	10.750000000000002	0.0
0.002	10.8	0.0
0.002	10.850000000000001	0.0
0.002	10.900000000000002	0.0
0.002	10.950000000000001	0.0
0.002	11.000000000000002	0.0
0.002	11.05	0.0
0.002	11.100000000000001	0.0
0.002	11.150000000000002	0.0
0.002	11.200000000000001	0.0
0.002	11.250000000000002	0.0
0.002	11.3	0.0
0.002	11.350000000000001	0.0
0.002	11.400000000000002	0.0
0.002	11.450000000000001	0.0
0.002	11.500000000000002	0.0
0.002	11.55	0.0
0.002	11.600000000000001	0.0
0.002	11.650000000000002	0.0
0.002	11.700000000000001	0.0
0.002	11.750000000000002	0.0
0.002	11.8	0.0
0.002	11.850000000000001	0.0
0.002	11.900000000000002	0.0
0.002	11.950000000000001	0.0
0.002	12.000000000000002	0.0
0.002	12.05	0.0
0.002	12.100000000000001	0.0
0.002	12.150000000000002	0.0
0.002	12.200000000000001	0.0
0.002	12.250000000000002	0.0
0.002	12.3	0.0
0.002	12.350000000000001	0.0
0.002	12.400000000000002	0.0
0.002	12.450000000000001	0.0
0.002	12.500000000000002	0.0
0.002	12.55	0.0
0.002	12.600000000000001	0.0
0.002	12.650000000000002	0.0
0.002	12.700000000000001	0.0
0.002	12.750000000000002	0.0
0.002	12.8	0.0
0.002	12.850000000000001	0.0
0.002	12.900000000000002	0.0
0.002	12.950000000000001	0.0
0.002	13.000000000000002	0.0
0.002	13.05	0.0
0.002	13.100000000000001	0.0
0.002	13.150000000000002	0.0
0.002	13.200000000000001	0.0
0.002	13.250000000000002	0.0
0.002	13.3	0.0
0.002	13.350000000000001	0.0
0.003	0.05	17.97898819074411
0.003	0.1	18.27221903638345
0.003	0.15000000000000002	18.50419096485608
0.003	0.2	18.589521239819682
0.003	0.25	18.56975196610914
0.003	0.3	18.62914083132917
0.003	0.35000000000000003	18.514186477083452
0.003	0.4	18.389672933283993
0.003	0.45	18.113820973393814
0.003	0.5	17.93682239150397
0.003	0.55	17.934991798026164
0.003	0.6000000000000001	17.877242624075024
0.003	0.6500000000000001	17.848909780811184
0.003	0.7000000000000001	17.840586061282906
0.003	0.7500000000000001	17.818136579209376
0.003	0.8	17.807584898994865
0.003	0.8500000000000001	17.78805791585043
0.003	0.9000000000000001	17.776264847767017
0.003	0.9500000000000001	17.701456781241482
0.003	1.	17.66209154471835
0.003	1.05	17.59964652602869
0.003	1.1	17.562361619632103
0.003	1.1500000000000001	17.531618986552687
0.003	1.2000000000000002	17.49476345409811
0.003	1.2500000000000002	17.371872064772223
0.003	1.3	17.297762617291188
0.003	1.35	17.267715169127886
0.003	1.4000000000000001	17.19074118437211
0.003	1.4500000000000002	17.156474658233225
0.003	1.5000000000000002	17.083067861705576
0.003	1.55	16.987936212490222
0.003	1.6	16.92782608179453
0.003	1.6500000000000001	16.90522274018794
0.003	1.7000000000000002	16.861076738295864
0.003	1.7500000000000002	16.849163965508406
0.003	1.8	16.83708870698305
0.003	1.85	16.82345804127069
0.003	1.9000000000000001	16.80335838103984
0.003	1.9500000000000002	16.752707302490943
0.003	2.	16.742964077740112
0.003	2.05	16.731836830643772
0.003	2.1	16.718976261483323
0.003	2.15	16.686365073532574
0.003	2.1999999999999997	16.655447374978877
0.003	2.25	16.642847930645665
0.003	2.3	16.616508585417588
0.003	2.35	16.59905100907213
0.003	2.4	16.579760939436277
0.003	2.45	16.548949224134645
0.003	2.5	16.512916898638938
0.003	2.55	16.49219159662386
0.003	2.6	16.470596592817024
0.003	2.65	16.445613264136405
0.003	2.7	16.416906872603583
0.003	2.75	16.384331082000443
0.003	2.8	16.352848138973446
0.003	2.85	16.318670299761852
0.003	2.9	16.251969775244373
0.003	2.95	16.20986615661282
0.003	3.	16.00738321181927
0.003	3.05	15.777387951752194
0.003	3.1	15.738059210925776
0.003	3.15	15.707207236481448
0.003	3.2	15.673433004360971
0.003	3.25	15.63640713028497
0.003	3.3	15.59575219869445
0.003	3.35	15.549905866709928
0.003	3.4	15.500348306001378
0.003	3.45	15.446691883659838
0.003	3.5	15.389865008126522
0.003	3.55	14.911855867104714
0.003	3.6	14.247246039059966
0.003	3.65	13.979763982050978
0.003	3.7	13.804147017212264
0.003	3.75	13.771000557498018
0.003	3.8	13.734389945622782
0.003	3.85	13.694418505731585
0.003	3.9	13.652386616690348
0.003	3.95	13.258673619025995
0.003	4.	12.878586542247513
0.003	4.05	12.871023247139608
0.003	4.1	12.862795170345942
0.003	4.15	12.853856260080317
0.003	4.2	12.844151556246599
0.003	4.25	12.833622817346892
0.003	4.3	12.822231897709214
0.003	4.35	12.809897223412234
0.003	4.4	12.7965454640446
0.003	4.45	12.782095502600566
0.003	4.5	12.76613884057474
0.003	4.55	12.749095809374884
0.003	4.6	12.730792125236865
0.003	4.65	12.710946933525104
0.003	4.7	12.689409207506724
0.003	4.75	12.666004568321817
0.003	4.8	12.640530769040275
0.003	4.8500000000000005	12.612750942984498
0.003	4.9	12.582384462311456
0.003	4.95	12.549095524847711
0.003	5.	12.512476875415059
0.003	5.05	12.472034159070793
0.003	5.1000000000000005	12.427164885033081
0.003	5.15	12.377159103240484
0.003	5.2	12.321316703095661
0.003	5.25	12.259815699947172
0.003	5.3	12.086789826994483
0.003	5.3500000000000005	0.0
0.003	5.4	0.0
0.003	5.45	0.0
0.003	5.5	0.0
0.003	5.55	0.0
0.003	5.6000000000000005	0.0
0.003	5.65	0.0
0.003	5.7	0.0
0.003	5.75	0.0
0.003	5.8	0.0
0.003	5.8500000000000005	0.0
0.003	5.9	0.0
0.003	5.95	0.0
0.003	6.	0.0
0.003	6.05	0.0
0.003	6.1000000000000005	0.0
0.003	6.15	0.0
0.003	6.2	0.0
0.003	6.25	0.0
0.003	6.3	0.0
0.003	6.3500000000000005	0.0
0.003	6.4	0.0
0.003	6.45	0.0
0.003	6.5	0.0
0.003	6.55	0.0
0.003	6.6000000000000005	0.0
0.003	6.65	0.0
0.003	6.7	0.0
0.003	6.75	0.0
0.003	6.8	0.0
0.003	6.8500000000000005	0.0
0.003	6.9	0.0
0.003	6.95	0.0
0.003	7.	0.0
0.003	7.05	0.0
0.003	7.1000000000000005	0.0
0.003	7.15	0.0
0.003	7.2	0.0
0.003	7.25	0.0
0.003	7.3	0.0
0.003	7.3500000000000005	0.0
0.003	7.4	0.0
0.003	7.45	0.0
0.003	7.5	0.0
0.003	7.55	0.0
0.003	7.6000000000000005	0.0
0.003	7.65	0.0
0.003	7.7	0.0
0.003	7.75	0.0
0.003	7.8	0.0
0.003	7.8500000000000005	0.0
0.003	7.9	0.0
0.003	7.95	0.0
0.003	8.	0.0
0.003	8.05	0.0
0.003	8.100000000000001	0.0
0.003	8.15	0.0
0.003	8.200000000000001	0.0
0.003	8.250000000000002	0.0
0.003	8.3	0.0
0.003	8.350000000000001	0.0
0.003	8.4	0.0
0.003	8.450000000000001	0.0
0.003	8.500000000000002	0.0
0.003	8.55	0.0
0.003	8.600000000000001	0.0
0.003	8.65	0.0
0.003	8.700000000000001	0.0
0.003	8.750000000000002	0.0
0.003	8.8	0.0
0.003	8.850000000000001	0.0
0.003	8.9	0.0
0.003	8.950000000000001	0.0
0.003	9.000000000000002	0.0
0.003	9.05	0.0
0.003	9.100000000000001	0.0
0.003	9.15	0.0
0.003	9.200000000000001	0.0
0.003	9.250000000000002	0.0
0.003	9.3	0.0
0.003	9.350000000000001	0.0
0.003	9.4	0.0
0.003	9.450000000000001	0.0
0.003	9.500000000000002	0.0
0.003	9.55	0.0
0.003	9.600000000000001	0.0
0.003	9.650000000000002	0.0
0.003	9.700000000000001	0.0
0.003	9.750000000000002	0.0
0.003	9.8	0.0
0.003	9.850000000000001	0.0
0.003	9.900000000000002	0.0
0.003	9.950000000000001	0.0
0.003	10.000000000000002	0.0
0.003	10.05	0.0
0.003	10.100000000000001	0.0
0.003	10.150000000000002	0.0
0.003	10.200000000000001	0.0
0.003	10.250000000000002	0.0
0.003	10.3	0.0
0.003	10.350000000000001	0.0
0.003	10.400000000000002	0.0
0.003	10.450000000000001	0.0
0.003	10.500000000000002	0.0
0.003	10.55	0.0
0.003	10.600000000000001	0.0
0.003	10.650000000000002	0.0
0.003	10.700000000000001	0.0
0.003	10.750000000000002	0.0
0.003	10.8	0.0
0.003	10.850000000000001	0.0
0.003	10.900000000000002	0.0
0.003	10.950000000000001	0.0
0.003	11.000000000000002	0.0
0.003	11.05	0.0
0.003	11.100000000000001	0.0
0.003	11.150000000000002	0.0
0.003	11.200000000000001	0.0
0.003	11.250000000000002	0.0
0.003	11.3	0.0
0.003	11.350000000000001	0.0
0.003	11.400000000000002	0.0
0.003	11.450000000000001	0.0
0.003	11.500000000000002	0.0
0.003	11.55	0.0
0.003	11.600000000000001	0.0
0.003	11.650000000000002	0.0
0.003	11.700000000000001	0.0
0.003	11.750000000000002	0.0
0.003	11.8	0.0
0.003	11.850000000000001	0.0
0.003	11.900000000000002	0.0
0.003	11.950000000000001	0.0
0.003	12.000000000000002	0.0
0.003	12.05	0.0
0.003	12.100000000000001	0.0
0.003	12.150000000000002	0.0
0.003	12.200000000000001	0.0
0.003	12.250000000000002	0.0
0.003	12.3	0.0
0.003	12.350000000000001	0.0
0.003	12.400000000000002	0.0
0.003	12.450000000000001	0.0
0.003	12.500000000000002	0.0
0.003	12.55	0.0
0.003	12.600000000000001	0.0
0.003	12.650000000000002	0.0
0.003	12.700000000000001	0.0
0.003	12.750000000000002	0.0
0.003	12.8	0.0
0.003	12.850000000000001	0.0
0.003	12.900000000000002	0.0
0.003	12.950000000000001	0.0
0.003	13.000000000000002	0.0
0.003	13.05	0.0
0.003	13.100000000000001	0.0
0.003	13.150000000000002	0.0
0.003	13.200000000000001	0.0
0.003	13.250000000000002	0.0
0.003	13.3	0.0
0.003	13.350000000000001	0.0
0.004	0.05	17.968023517762457
0.004	0.1	18.253230283097867
0.004	0.15000000000000002	18.481963947424305
0.004	0.2	18.56098544785002
0.004	0.25	18.535262332674744
0.004	0.3	18.593803253568513
0.004	0.35000000000000003	18.477283429087116
0.004	0.4	18.35014011204169
0.004	0.45	18.074061590992034
0.004	0.5	17.895404285640534
0.004	0.55	17.89258516406419
0.004	0.6000000000000001	17.83339957832789
0.004	0.6500000000000001	17.801866844425536
0.004	0.7000000000000001	17.79324249556181
0.004	0.7500000000000001	17.77099304026632
0.004	0.8	17.759474064906627
0.004	0.8500000000000001	17.73856104545135
0.004	0.9000000000000001	17.72963155334481
0.004	0.9500000000000001	17.65391601837711
0.004	1.	17.611705043583193
0.004	1.05	17.54701940919338
0.004	1.1	17.511590311639022
0.004	1.1500000000000001	17.483129620923258
0.004	1.2000000000000002	17.446896240178695
0.004	1.2500000000000002	17.32963972948504
0.004	1.3	17.26478375148465
0.004	1.35	17.235383674328542
0.004	1.4000000000000001	17.157012889781203
0.004	1.4500000000000002	17.12374271632466
0.004	1.5000000000000002	17.046495588506183
0.004	1.55	16.94406929785197
0.004	1.6	16.87938584150741
0.004	1.6500000000000001	16.857411497845963
0.004	1.7000000000000002	16.81078059328622
0.004	1.7500000000000002	16.800116820850178
0.004	1.8	16.791032569558954
0.004	1.85	16.78095802054374
0.004	1.9000000000000001	16.764363985131954
0.004	1.9500000000000002	16.724122649328077
0.004	2.	16.714608591254667
0.004	2.05	16.70380349103493
0.004	2.1	16.691267738211653
0.004	2.15	16.659433163244987
0.004	2.1999999999999997	16.629029188864166
0.004	2.25	16.616464843378846
0.004	2.3	16.589502648573426
0.004	2.35	16.571978292770698
0.004	2.4	16.55263518007427
0.004	2.45	16.522691248824596
0.004	2.5	16.486517849772348
0.004	2.55	16.465990430899456
0.004	2.6	16.44466962220368
0.004	2.65	16.420444979390773
0.004	2.7	16.393129883077297
0.004	2.75	16.362532576772296
0.004	2.8	16.33132689174828
0.004	2.85	16.29735981756552
0.004	2.9	16.243709720996748
0.004	2.95	16.202884318081445
0.004	3.	15.996685032686043
0.004	3.05	15.759859992244778
0.004	3.1	15.719584010605224
0.004	3.15	15.688196867641238
0.004	3.2	15.653835010070468
0.004	3.25	15.616160374157795
0.004	3.3	15.574783593265783
0.004	3.35	15.528372563895891
0.004	3.4	15.477998283199627
0.004	3.45	15.423353683724343
0.004	3.5	15.365582455093964
0.004	3.55	14.842888077880694
0.004	3.6	13.840943158052296
0.004	3.65	13.709453656441854
0.004	3.7	13.629404165219043
0.004	3.75	13.592633573014387
0.004	3.8	13.55169124107152
0.004	3.85	13.506567160854376
0.004	3.9	13.45862147048193
0.004	3.95	12.941750475545897
0.004	4.	11.948482851194422
0.004	4.05	11.940944169966084
0.004	4.1	11.93274242368701
0.004	4.15	11.923831556511875
0.004	4.2	11.914160297766253
0.004	4.25	11.9036728512978
0.004	4.3	11.892312690361866
0.004	4.35	11.880010215629085
0.004	4.4	11.866691573063608
0.004	4.45	11.852274700317649
0.004	4.5	11.836618589712117
0.004	4.55	11.819701284283209
0.004	4.6	11.80139760014519
0.004	4.65	11.78155240843344
0.004	4.7	11.760014682415068
0.004	4.75	11.736610043230161
0.004	4.8	11.711136243948621
0.004	4.8500000000000005	11.683356417892844
0.004	4.9	11.6529899372198
0.004	4.95	11.619700999756057
0.004	5.	11.583082350323403
0.004	5.05	11.542639633979139
0.004	5.1000000000000005	11.497770359941425
0.004	5.15	11.447764578148828
0.004	5.2	11.391922178004007
0.004	5.25	11.330421174855518
0.004	5.3	11.15739530190283
0.004	5.3500000000000005	0.0
0.004	5.4	0.0
0.004	5.45	0.0
0.004	5.5	0.0
0.004	5.55	0.0
0.004	5.6000000000000005	0.0
0.004	5.65	0.0
0.004	5.7	0.0
0.004	5.75	0.0
0.004	5.8	0.0
0.004	5.8500000000000005	0.0
0.004	5.9	0.0
0.004	5.95	0.0
0.004	6.	0.0
0.004	6.05	0.0
0.004	6.1000000000000005	0.0
0.004	6.15	0.0
0.004	6.2	0.0
0.004	6.25	0.0
0.004	6.3	0.0
0.004	6.3500000000000005	0.0
0.004	6.4	0.0
0.004	6.45	0.0
0.004	6.5	0.0
0.004	6.55	0.0
0.004	6.6000000000000005	0.0
0.004	6.65	0.0
0.004	6.7	0.0
0.004	6.75	0.0
0.004	6.8	0.0
0.004	6.8500000000000005	0.0
0.004	6.9	0.0
0.004	6.95	0.0
0.004	7.	0.0
0.004	7.05	0.0
0.004	7.1000000000000005	0.0
0.004	7.15	0.0
0.004	7.2	0.0
0.004	7.25	0.0
0.004	7.3	0.0
0.004	7.3500000000000005	0.0
0.004	7.4	0.0
0.004	7.45	0.0
0.004	7.5	0.0
0.004	7.55	0.0
0.004	7.6000000000000005	0.0
0.004	7.65	0.0
0.004	7.7	0.0
0.004	7.75	0.0
0.004	7.8	0.0
0.004	7.8500000000000005	0.0
0.004	7.9	0.0
0.004	7.95	0.0
0.004	8.	0.0
0.004	8.05	0.0
0.004	8.100000000000001	0.0
0.004	8.15	0.0
0.004	8.200000000000001	0.0
0.004	8.250000000000002	0.0
0.004	8.3	0.0
0.004	8.350000000000001	0.0
0.004	8.4	0.0
0.004	8.450000000000001	0.0
0.004	8.500000000000002	0.0
0.004	8.55	0.0
0.004	8.600000000000001	0.0
0.004	8.65	0.0
0.004	8.700000000000001	0.0
0.004	8.750000000000002	0.0
0.004	8.8	0.0
0.004	8.850000000000001	0.0
0.004	8.9	0.0
0.004	8.950000000000001	0.0
0.004	9.000000000000002	0.0
0.004	9.05	0.0
0.004	9.100000000000001	0.0
0.004	9.15	0.0
0.004	9.200000000000001	0.0
0.004	9.250000000000002	0.0
0.004	9.3	0.0
0.004	9.350000000000001	0.0
0.004	9.4	0.0
0.004	9.450000000000001	0.0
0.004	9.500000000000002	0.0
0.004	9.55	0.0
0.004	9.600000000000001	0.0
0.004	9.650000000000002	0.0
0.004	9.700000000000001	0.0
0.004	9.750000000000002	0.0
0.004	9.8	0.0
0.004	9.850000000000001	0.0
0.004	9.900000000000002	0.0
0.004	9.950000000000001	0.0
0.004	10.000000000000002	0.0
0.004	10.05	0.0
0.004	10.100000000000001	0.0
0.004	10.150000000000002	0.0
0.004	10.200000000000001	0.0
0.004	10.250000000000002	0.0
0.004	10.3	0.0
0.004	10.350000000000001	0.0
0.004	10.400000000000002	0.0
0.004	10.450000000000001	0.0
0.004	10.500000000000002	0.0
0.004	10.55	0.0
0.004	10.600000000000001	0.0
0.004	10.650000000000002	0.0
0.004	10.700000000000001	0.0
0.004	10.750000000000002	0.0
0.004	10.8	0.0
0.004	10.850000000000001	0.0
0.004	10.900000000000002	0.0
0.004	10.950000000000001	0.0
0.004	11.000000000000002	0.0
0.004	11.05	0.0
0.004	11.100000000000001	0.0
0.004	11.150000000000002	0.0
0.004	11.200000000000001	0.0
0.004	11.250000000000002	0.0
0.004	11.3	0.0
0.004	11.350000000000001	0.0
0.004	11.400000000000002	0.0
0.004	11.450000000000001	0.0
0.004	11.500000000000002	0.0
0.004	11.55	0.0
0.004	11.600000000000001	0.0
0.004	11.650000000000002	0.0
0.004	11.700000000000001	0.0
0.004	11.750000000000002	0.0
0.004	11.8	0.0
0.004	11.850000000000001	0.0
0.004	11.900000000000002	0.0
0.004	11.950000000000001	0.0
0.004	12.000000000000002	0.0
0.004	12.05	0.0
0.004	12.100000000000001	0.0
0.004	12.150000000000002	0.0
0.004	12.200000000000001	0.0
0.004	12.250000000000002	0.0
0.004	12.3	0.0
0.004	12.350000000000001	0.0
0.004	12.400000000000002	0.0
0.004	12.450000000000001	0.0
0.004	12.500000000000002	0.0
0.004	12.55	0.0
0.004	12.600000000000001	0.0
0.004	12.650000000000002	0.0
0.004	12.700000000000001	0.0
0.004	12.750000000000002	0.0
0.004	12.8	0.0
0.004	12.850000000000001	0.0
0.004	12.900000000000002	0.0
0.004	12.950000000000001	0.0
0.004	13.000000000000002	0.0
0.004	13.05	0.0
0.004	13.100000000000001	0.0
0.004	13.150000000000002	0.0
0.004	13.200000000000001	0.0
0.004	13.250000000000002	0.0
0.004	13.3	0.0
0.004	13.350000000000001	0.0
0.005	0.05	17.957924848393624
0.005	0.1	18.23557135151947
0.005	0.15000000000000002	18.46113632826553
0.005	0.2	18.53384005662364
0.005	0.25	18.502274451841025
0.005	0.3	18.560002719997478
0.005	0.35000000000000003	18.44248464958718
0.005	0.4	18.313280032289796
0.005	0.45	18.038882095468328
0.005	0.5	17.860940173875875
0.005	0.55	17.857257340892296
0.005	0.6000000000000001	17.79722452659039
0.005	0.6500000000000001	17.763084559039267
0.005	0.7000000000000001	17.75433694875703
0.005	0.7500000000000001	17.732877866286668
0.005	0.8	17.720700162512
0.005	0.8500000000000001	17.698690389504023
0.005	0.9000000000000001	17.691787943851068
0.005	0.9500000000000001	17.61491209295717
0.005	1.	17.570402677730137
0.005	1.05	17.503951916549095
0.005	1.1	17.470471979527392
0.005	1.1500000000000001	17.444270636903738
0.005	1.2000000000000002	17.40883882264974
0.005	1.2500000000000002	17.298239132364387
0.005	1.3	17.241309892523162
0.005	1.35	17.212141664036007
0.005	1.4000000000000001	17.13333596939287
0.005	1.4500000000000002	17.10139148840376
0.005	1.5000000000000002	17.021594178009575
0.005	1.55	16.914034247472298
0.005	1.6	16.846177111996315
0.005	1.6500000000000001	16.82517254717339
0.005	1.7000000000000002	16.77706597375913
0.005	1.7500000000000002	16.76746884797542
0.005	1.8	16.760312882872103
0.005	1.85	16.75238961226691
0.005	1.9000000000000001	16.7387899241367
0.005	1.9500000000000002	16.70714135323551
0.005	2.	16.69785390721204
0.005	2.05	16.68731814894258
0.005	2.1	16.675138347323685
0.005	2.15	16.644418410630987
0.005	2.1999999999999997	16.614844593259125
0.005	2.25	16.602295896910878
0.005	2.3	16.574981584125247
0.005	2.35	16.557435263237224
0.005	2.4	16.538090285934754
0.005	2.45	16.508267883332714
0.005	2.5	16.472302824065352
0.005	2.55	16.451961649820753
0.005	2.6	16.430842700136097
0.005	2.65	16.407124253786634
0.005	2.7	16.380666733687796
0.005	2.75	16.351266778740744
0.005	2.8	16.320306322028646
0.005	2.85	16.28655521673378
0.005	2.9	16.240579274185652
0.005	2.95	16.200586566451584
0.005	3.	15.99338251261922
0.005	3.05	15.754679610948973
0.005	3.1	15.714136021556646
0.005	3.15	15.682594541591778
0.005	3.2	15.648060796690183
0.005	3.25	15.610193092877637
0.005	3.3	15.568596657114265
0.005	3.35	15.522149161035054
0.005	3.4	15.471561220885858
0.005	3.45	15.416585395490007
0.005	3.5	15.35847599336669
0.005	3.55	14.821856701609317
0.005	3.6	13.602184591177581
0.005	3.65	13.541665933846772
0.005	3.7	13.495692640217152
0.005	3.75	13.458270121176051
0.005	3.8	13.416540091642279
0.005	3.85	13.370466429634918
0.005	3.9	13.321414024904401
0.005	3.95	12.776842887622585
0.005	4.	11.019388201568516
0.005	4.05	11.011853428583649
0.005	4.1	11.003655860142084
0.005	4.15	10.994749437558271
0.005	4.2	10.985083595040152
0.005	4.25	10.974603004231165
0.005	4.3	10.96324762245521
0.005	4.35	10.950950150339352
0.005	4.4	10.937636652447033
0.005	4.45	10.923224919498033
0.005	4.5	10.90761547462443
0.005	4.55	10.8907176792001
0.005	4.6	10.87241399506208
0.005	4.65	10.852568803350328
0.005	4.7	10.831031077331959
0.005	4.75	10.80762643814705
0.005	4.8	10.78215263886551
0.005	4.8500000000000005	10.754372812809732
0.005	4.9	10.72400633213669
0.005	4.95	10.690717394672946
0.005	5.	10.654098745240292
0.005	5.05	10.613656028896028
0.005	5.1000000000000005	10.568786754858316
0.005	5.15	10.518780973065718
0.005	5.2	10.462938572920896
0.005	5.25	10.401437569772407
0.005	5.3	10.228411696819718
0.005	5.3500000000000005	0.0
0.005	5.4	0.0
0.005	5.45	0.0
0.005	5.5	0.0
0.005	5.55	0.0
0.005	5.6000000000000005	0.0
0.005	5.65	0.0
0.005	5.7	0.0
0.005	5.75	0.0
0.005	5.8	0.0
0.005	5.8500000000000005	0.0
0.005	5.9	0.0
0.005	5.95	0.0
0.005	6.	0.0
0.005	6.05	0.0
0.005	6.1000000000000005	0.0
0.005	6.15	0.0
0.005	6.2	0.0
0.005	6.25	0.0
0.005	6.3	0.0
0.005	6.3500000000000005	0.0
0.005	6.4	0.0
0.005	6.45	0.0
0.005	6.5	0.0
0.005	6.55	0.0
0.005	6.6000000000000005	0.0
0.005	6.65	0.0
0.005	6.7	0.0
0.005	6.75	0.0
0.005	6.8	0.0
0.005	6.8500000000000005	0.0
0.005	6.9	0.0
0.005	6.95	0.0
0.005	7.	0.0
0.005	7.05	0.0
0.005	7.1000000000000005	0.0
0.005	7.15	0.0
0.005	7.2	0.0
0.005	7.25	0.0
0.005	7.3	0.0
0.005	7.3500000000000005	0.0
0.005	7.4	0.0
0.005	7.45	0.0
0.005	7.5	0.0
0.005	7.55	0.0
0.005	7.6000000000000005	0.0
0.005	7.65	0.0
0.005	7.7	0.0
0.005	7.75	0.0
0.005	7.8	0.0
0.005	7.8500000000000005	0.0
0.005	7.9	0.0
0.005	7.95	0.0
0.005	8.	0.0
0.005	8.05	0.0
0.005	8.100000000000001	0.0
0.005	8.15	0.0
0.005	8.200000000000001	0.0
0.005	8.250000000000002	0.0
0.005	8.3	0.0
0.005	8.350000000000001	0.0
0.005	8.4	0.0
0.005	8.450000000000001	0.0
0.005	8.500000000000002	0.0
0.005	8.55	0.0
0.005	8.600000000000001	0.0
0.005	8.65	0.0
0.005	8.700000000000001	0.0
0.005	8.750000000000002	0.0
0.005	8.8	0.0
0.005	8.850000000000001	0.0
0.005	8.9	0.0
0.005	8.950000000000001	0.0
0.005	9.000000000000002	0.0
0.005	9.05	0.0
0.005	9.100000000000001	0.0
0.005	9.15	0.0
0.005	9.200000000000001	0.0
0.005	9.250000000000002	0.0
0.005	9.3	0.0
0.005	9.350000000000001	0.0
0.005	9.4	0.0
0.005	9.450000000000001	0.0
0.005	9.500000000000002	0.0
0.005	9.55	0.0
0.005	9.600000000000001	0.0
0.005	9.650000000000002	0.0
0.005	9.700000000000001	0.0
0.005	9.750000000000002	0.0
0.005	9.8	0.0
0.005	9.850000000000001	0.0
0.005	9.900000000000002	0.0
0.005	9.950000000000001	0.0
0.005	10.000000000000002	0.0
0.005	10.05	0.0
0.005	10.100000000000001	0.0
0.005	10.150000000000002	0.0
0.005	10.200000000000001	0.0
0.005	10.250000000000002	0.0
0.005	10.3	0.0
0.005	10.350000000000001	0.0
0.005	10.400000000000002	0.0
0.005	10.450000000000001	0.0
0.005	10.500000000000002	0.0
0.005	10.55	0.0
0.005	10.600000000000001	0.0
0.005	10.650000000000002	0.0
0.005	10.700000000000001	0.0
0.005	10.750000000000002	0.0
0.005	10.8	0.0
0.005	10.850000000000001	0.0
0.005	10.900000000000002	0.0
0.005	10.950000000000001	0.0
0.005	11.000000000000002	0.0
0.005	11.05	0.0
0.005	11.100000000000001	0.0
0.005	11.150000000000002	0.0
0.005	11.200000000000001	0.0
0.005	11.250000000000002	0.0
0.005	11.3	0.0
0.005	11.350000000000001	0.0
0.005	11.400000000000002	0.0
0.005	11.450000000000001	0.0
0.005	11.500000000000002	0.0
0.005	11.55	0.0
0.005	11.600000000000001	0.0
0.005	11.650000000000002	0.0
0.005	11.700000000000001	0.0
0.005	11.750000000000002	0.0
0.005	11.8	0.0
0.005	11.850000000000001	0.0
0.005	11.900000000000002	0.0
0.005	11.950000000000001	0.0
0.005	12.000000000000002	0.0
0.005	12.05	0.0
0.005	12.100000000000001	0.0
0.005	12.150000000000002	0.0
0.005	12.200000000000001	0.0
0.005	12.250000000000002	0.0
0.005	12.3	0.0
0.005	12.350000000000001	0.0
0.005	12.400000000000002	0.0
0.005	12.450000000000001	0.0
0.005	12.500000000000002	0.0
0.005	12.55	0.0
0.005	12.600000000000001	0.0
0.005	12.650000000000002	0.0
0.005	12.700000000000001	0.0
0.005	12.750000000000002	0.0
0.005	12.8	0.0
0.005	12.850000000000001	0.0
0.005	12.900000000000002	0.0
0.005	12.950000000000001	0.0
0.005	13.000000000000002	0.0
0.005	13.05	0.0
0.005	13.100000000000001	0.0
0.005	13.150000000000002	0.0
0.005	13.200000000000001	0.0
0.005	13.250000000000002	0.0
0.005	13.3	0.0
0.005	13.350000000000001	0.0
0.006	0.05	17.948673305053124
0.006	0.1	18.21899706832206
0.006	0.15000000000000002	18.441473157978066
0.006	0.2	18.507880076990418
0.006	0.25	18.470494860465635
0.006	0.3	18.527437948064733
0.006	0.35000000000000003	18.40930809911838
0.006	0.4	18.278445711927365
0.006	0.45	18.0070498690376
0.006	0.5	17.83145417993573
0.006	0.55	17.82704139451786
0.006	0.6000000000000001	17.766603210783188
0.006	0.6500000000000001	17.730367544591378
0.006	0.7000000000000001	17.721668418711978
0.006	0.7500000000000001	17.701395966159755
0.006	0.8	17.68878504363579
0.006	0.8500000000000001	17.665918682630732
0.006	0.9000000000000001	17.66037069698543
0.006	0.9500000000000001	17.581848737092074
0.006	1.	17.53546538441457
0.006	1.05	17.467568431290992
0.006	1.1	17.436098286891873
0.006	1.1500000000000001	17.41209110155287
0.006	1.2000000000000002	17.377662317436492
0.006	1.2500000000000002	17.27390886790382
0.006	1.3	17.22341156688726
0.006	1.35	17.194321999686586
0.006	1.4000000000000001	17.115599765580104
0.006	1.4500000000000002	17.085049057200376
0.006	1.5000000000000002	17.003554488157828
0.006	1.55	16.89226206444903
0.006	1.6	16.82216143810286
0.006	1.6500000000000001	16.802289135508694
0.006	1.7000000000000002	16.753366911311883
0.006	1.7500000000000002	16.74465298730543
0.006	1.8	16.73882836570615
0.006	1.85	16.732311500760208
0.006	1.9000000000000001	16.72110175823449
0.006	1.9500000000000002	16.696091089075725
0.006	2.	16.687025497724505
0.006	2.05	16.676728704793444
0.006	2.1	16.664904758397036
0.006	2.15	16.635427100523692
0.006	2.1999999999999997	16.606774724619875
0.006	2.25	16.594247833687955
0.006	2.3	16.56674789584946
0.006	2.35	16.54920968994679
0.006	2.4	16.529891114282638
0.006	2.45	16.500096330317962
0.006	2.5	16.464526212517065
0.006	2.55	16.44432384576559
0.006	2.6	16.423325414906778
0.006	2.65	16.399904818129386
0.006	2.7	16.37393169852932
0.006	2.75	16.345204452939186
0.006	2.8	16.314395954502324
0.006	2.85	16.280781105557438
0.006	2.9	16.239137141935384
0.006	2.95	16.19962141450299
0.006	3.	15.992015992976338
0.006	3.05	15.752558262587094
0.006	3.1	15.711904257094874
0.006	3.15	15.680296801008783
0.006	3.2	15.645688261548841
0.006	3.25	15.607734729333169
0.006	3.3	15.56603798390424
0.006	3.35	15.51964018664756
0.006	3.4	15.468971213031256
0.006	3.45	15.413827850786882
0.006	3.5	15.355537417131162
0.006	3.55	14.812893252142628
0.006	3.6	13.443643174285912
0.006	3.65	13.405686464854432
0.006	3.7	13.36899551408001
0.006	3.75	13.331468141821796
0.006	3.8	13.289611177918578
0.006	3.85	13.24338412828939
0.006	3.9	13.19415245841254
0.006	3.95	12.644917130745416
0.006	4.	10.090075188382434
0.006	4.05	10.082541032623448
0.006	4.1	10.07434412363394
0.006	4.15	10.065438402005674
0.006	4.2	10.055773428474994
0.006	4.25	10.045293958742114
0.006	4.3	10.033939318582323
0.006	4.35	10.02164262274793
0.006	4.4	10.00832992316988
0.006	4.45	9.99391898776724
0.006	4.5	9.978316783557016
0.006	4.55	9.961422015042103
0.006	4.6	9.943118330904085
0.006	4.65	9.923273139192332
0.006	4.7	9.901735413173963
0.006	4.75	9.878330773989054
0.006	4.8	9.852856974707514
0.006	4.8500000000000005	9.825077148651737
0.006	4.9	9.794710667978695
0.006	4.95	9.761421730514952
0.006	5.	9.724803081082296
0.006	5.05	9.684360364738032
0.006	5.1000000000000005	9.63949109070032
0.006	5.15	9.589485308907722
0.006	5.2	9.5336429087629
0.006	5.25	9.47214190561441
0.006	5.3	9.299116032661722
0.006	5.3500000000000005	0.0
0.006	5.4	0.0
0.006	5.45	0.0
0.006	5.5	0.0
0.006	5.55	0.0
0.006	5.6000000000000005	0.0
0.006	5.65	0.0
0.006	5.7	0.0
0.006	5.75	0.0
0.006	5.8	0.0
0.006	5.8500000000000005	0.0
0.006	5.9	0.0
0.006	5.95	0.0
0.006	6.	0.0
0.006	6.05	0.0
0.006	6.1000000000000005	0.0
0.006	6.15	0.0
0.006	6.2	0.0
0.006	6.25	0.0
0.006	6.3	0.0
0.006	6.3500000000000005	0.0
0.006	6.4	0.0
0.006	6.45	0.0
0.006	6.5	0.0
0.006	6.55	0.0
0.006	6.6000000000000005	0.0
0.006	6.65	0.0
0.006	6.7	0.0
0.006	6.75	0.0
0.006	6.8	0.0
0.006	6.8500000000000005	0.0
0.006	6.9	0.0
0.006	6.95	0.0
0.006	7.	0.0
0.006	7.05	0.0
0.006	7.1000000000000005	0.0
0.006	7.15	0.0
0.006	7.2	0.0
0.006	7.25	0.0
0.006	7.3	0.0
0.006	7.3500000000000005	0.0
0.006	7.4	0.0
0.006	7.45	0.0
0.006	7.5	0.0
0.006	7.55	0.0
0.006	7.6000000000000005	0.0
0.006	7.65	0.0
0.006	7.7	0.0
0.006	7.75	0.0
0.006	7.8	0.0
0.006	7.8500000000000005	0.0
0.006	7.9	0.0
0.006	7.95	0.0
0.006	8.	0.0
0.006	8.05	0.0
0.006	8.100000000000001	0.0
0.006	8.15	0.0
0.006	8.200000000000001	0.0
0.006	8.250000000000002	0.0
0.006	8.3	0.0
0.006	8.350000000000001	0.0
0.006	8.4	0.0
0.006	8.450000000000001	0.0
0.006	8.500000000000002	0.0
0.006	8.55	0.0
0.006	8.600000000000001	0.0
0.006	8.65	0.0
0.006	8.700000000000001	0.0
0.006	8.750000000000002	0.0
0.006	8.8	0.0
0.006	8.850000000000001	0.0
0.006	8.9	0.0
0.006	8.950000000000001	0.0
0.006	9.000000000000002	0.0
0.006	9.05	0.0
0.006	9.100000000000001	0.0
0.006	9.15	0.0
0.006	9.200000000000001	0.0
0.006	9.250000000000002	0.0
0.006	9.3	0.0
0.006	9.350000000000001	0.0
0.006	9.4	0.0
0.006	9.450000000000001	0.0
0.006	9.500000000000002	0.0
0.006	9.55	0.0
0.006	9.600000000000001	0.0
0.006	9.650000000000002	0.0
0.006	9.700000000000001	0.0
0.006	9.750000000000002	0.0
0.006	9.8	0.0
0.006	9.850000000000001	0.0
0.006	9.900000000000002	0.0
0.006	9.950000000000001	0.0
0.006	10.000000000000002	0.0
0.006	10.05	0.0
0.006	10.100000000000001	0.0
0.006	10.150000000000002	0.0
0.006	10.200000000000001	0.0
0.006	10.250000000000002	0.0
0.006	10.3	0.0
0.006	10.350000000000001	0.0
0.006	10.400000000000002	0.0
0.006	10.450000000000001	0.0
0.006	10.500000000000002	0.0
0.006	10.55	0.0
0.006	10.600000000000001	0.0
0.006	10.650000000000002	0.0
0.006	10.700000000000001	0.0
0.006	10.750000000000002	0.0
0.006	10.8	0.0
0.006	10.850000000000001	0.0
0.006	10.900000000000002	0.0
0.006	10.950000000000001	0.0
0.006	11.000000000000002	0.0
0.006	11.05	0.0
0.006	11.100000000000001	0.0
0.006	11.150000000000002	0.0
0.006	11.200000000000001	0.0
0.006	11.250000000000002	0.0
0.006	11.3	0.0
0.006	11.350000000000001	0.0
0.006	11.400000000000002	0.0
0.006	11.450000000000001	0.0
0.006	11.500000000000002	0.0
0.006	11.55	0.0
0.006	11.600000000000001	0.0
0.006	11.650000000000002	0.0
0.006	11.700000000000001	0.0
0.006	11.750000000000002	0.0
0.006	11.8	0.0
0.006	11.850000000000001	0.0
0.006	11.900000000000002	0.0
0.006	11.950000000000001	0.0
0.006	12.000000000000002	0.0
0.006	12.05	0.0
0.006	12.100000000000001	0.0
0.006	12.150000000000002	0.0
0.006	12.200000000000001	0.0
0.006	12.250000000000002	0.0
0.006	12.3	0.0
0.006	12.350000000000001	0.0
0.006	12.400000000000002	0.0
0.006	12.450000000000001	0.0
0.006	12.500000000000002	0.0
0.006	12.55	0.0
0.006	12.600000000000001	0.0
0.006	12.650000000000002	0.0
0.006	12.700000000000001	0.0
0.006	12.750000000000002	0.0
0.006	12.8	0.0
0.006	12.850000000000001	0.0
0.006	12.900000000000002	0.0
0.006	12.950000000000001	0.0
0.006	13.000000000000002	0.0
0.006	13.05	0.0
0.006	13.100000000000001	0.0
0.006	13.150000000000002	0.0
0.006	13.200000000000001	0.0
0.006	13.250000000000002	0.0
0.006	13.3	0.0
0.006	13.350000000000001	0.0
0.007	0.05	17.94012710389501
0.007	0.1	18.203447514505083
0.007	0.15000000000000002	18.422913249518835
0.007	0.2	18.483029059689333
0.007	0.25	18.43983534035278
0.007	0.3	18.496003731677863
0.007	0.35000000000000003	18.377521662173482
0.007	0.4	18.245308853373707
0.007	0.45	17.977823755822385
0.007	0.5	17.805656125652067
0.007	0.55	17.80060539605793
0.007	0.6000000000000001	17.74003177138258
0.007	0.6500000000000001	17.70210871860544
0.007	0.7000000000000001	17.693583316666306
0.007	0.7500000000000001	17.674737548259117
0.007	0.8	17.661862426027895
0.007	0.8500000000000001	17.638340512550737
0.007	0.9000000000000001	17.633683566324994
0.007	0.9500000000000001	17.55324913759071
0.007	1.	17.505348050099137
0.007	1.05	17.436261995350534
0.007	1.1	17.40682112224255
0.007	1.1500000000000001	17.38489713241354
0.007	1.2000000000000002	17.351613660473337
0.007	1.2500000000000002	17.254465457339425
0.007	1.3	17.20901639485733
0.007	1.35	17.179959497185955
0.007	1.4000000000000001	17.10159467608212
0.007	1.4500000000000002	17.07237688582824
0.007	1.5000000000000002	16.989764417946585
0.007	1.55	16.875658972925876
0.007	1.6	16.803906590422677
0.007	1.6500000000000001	16.785204451257435
0.007	1.7000000000000002	16.735873227407925
0.007	1.7500000000000002	16.727873853076712
0.007	1.8	16.723016652263517
0.007	1.85	16.717480298218828
0.007	1.9000000000000001	16.708109774549843
0.007	1.9500000000000002	16.68806131594415
0.007	2.	16.67920444762301
0.007	2.05	16.669121514763468
0.007	2.1	16.65763088802169
0.007	2.15	16.62939055114163
0.007	2.1999999999999997	16.601630977203264
0.007	2.25	16.589132420682695
0.007	2.3	16.561539610467808
0.007	2.35	16.544026792565692
0.007	2.4	16.524748717028334
0.007	2.45	16.495001746619987
0.007	2.5	16.459908806291125
0.007	2.55	16.439809382656065
0.007	2.6	16.41887895708586
0.007	2.65	16.395626535581076
0.007	2.7	16.369919080790357
0.007	2.75	16.341560539287393
0.007	2.8	16.310838990411497
0.007	2.85	16.277302129458214
0.007	2.9	16.238059366144167
0.007	2.95	16.19880754597622
0.007	3.	15.991023948351613
0.007	3.05	15.751220828083673
0.007	3.1	15.7105010075048
0.007	3.15	15.67885335994646
0.007	3.2	15.644198805776766
0.007	3.25	15.606191849319679
0.007	3.3	15.564431785016826
0.007	3.35	15.518085704818873
0.007	3.4	15.467370566376811
0.007	3.45	15.412116247070838
0.007	3.5	15.353703080298468
0.007	3.55	14.807375768022242
0.007	3.6	13.309811348164715
0.007	3.65	13.27778392885624
0.007	3.7	13.243427397939183
0.007	3.75	13.205883497832858
0.007	3.8	13.16400651927367
0.007	3.85	13.117755274621238
0.007	3.9	13.068495315274069
0.007	3.95	12.518519181789715
0.007	4.	9.160892934709135
0.007	4.05	9.153358876126449
0.007	4.1	9.145162070917156
0.007	4.15	9.136256459524255
0.007	4.2	9.12659162455401
0.007	4.25	9.116112336245898
0.007	4.3	9.104757811166303
0.007	4.35	9.092461235791045
0.007	4.4	9.079148660090803
0.007	4.45	9.064737848446546
0.007	4.5	9.049136767786338
0.007	4.55	9.032242468957353
0.007	4.6	9.013938784819334
0.007	4.65	8.994093593107584
0.007	4.7	8.972555867089213
0.007	4.75	8.949151227904306
0.007	4.8	8.923677428622764
0.007	4.8500000000000005	8.895897602566988
0.007	4.9	8.865531121893945
0.007	4.95	8.8322421844302
0.007	5.	8.795623534997548
0.007	5.05	8.755180818653283
0.007	5.1000000000000005	8.71031154461557
0.007	5.15	8.660305762822972
0.007	5.2	8.60446336267815
0.007	5.25	8.542962359529662
0.007	5.3	8.369936486576972
0.007	5.3500000000000005	0.0
0.007	5.4	0.0
0.007	5.45	0.0
0.007	5.5	0.0
0.007	5.55	0.0
0.007	5.6000000000000005	0.0
0.007	5.65	0.0
0.007	5.7	0.0
0.007	5.75	0.0
0.007	5.8	0.0
0.007	5.8500000000000005	0.0
0.007	5.9	0.0
0.007	5.95	0.0
0.007	6.	0.0
0.007	6.05	0.0
0.007	6.1000000000000005	0.0
0.007	6.15	0.0
0.007	6.2	0.0
0.007	6.25	0.0
0.007	6.3	0.0
0.007	6.3500000000000005	0.0
0.007	6.4	0.0
0.007	6.45	0.0
0.007	6.5	0.0
0.007	6.55	0.0
0.007	6.6000000000000005	0.0
0.007	6.65	0.0
0.007	6.7	0.0
0.007	6.75	0.0
0.007	6.8	0.0
0.007	6.8500000000000005	0.0
0.007	6.9	0.0
0.007	6.95	0.0
0.007	7.	0.0
0.007	7.05	0.0
0.007	7.1000000000000005	0.0
0.007	7.15	0.0
0.007	7.2	0.0
0.007	7.25	0.0
0.007	7.3	0.0
0.007	7.3500000000000005	0.0
0.007	7.4	0.0
0.007	7.45	0.0
0.007	7.5	0.0
0.007	7.55	0.0
0.007	7.6000000000000005	0.0
0.007	7.65	0.0
0.007	7.7	0.0
0.007	7.75	0.0
0.007	7.8	0.0
0.007	7.8500000000000005	0.0
0.007	7.9	0.0
0.007	7.95	0.0
0.007	8.	0.0
0.007	8.05	0.0
0.007	8.100000000000001	0.0
0.007	8.15	0.0
0.007	8.200000000000001	0.0
0.007	8.250000000000002	0.0
0.007	8.3	0.0
0.007	8.350000000000001	0.0
0.007	8.4	0.0
0.007	8.450000000000001	0.0
0.007	8.500000000000002	0.0
0.007	8.55	0.0
0.007	8.600000000000001	0.0
0.007	8.65	0.0
0.007	8.700000000000001	0.0
0.007	8.750000000000002	0.0
0.007	8.8	0.0
0.007	8.850000000000001	0.0
0.007	8.9	0.0
0.007	8.950000000000001	0.0
0.007	9.000000000000002	0.0
0.007	9.05	0.0
0.007	9.100000000000001	0.0
0.007	9.15	0.0
0.007	9.200000000000001	0.0
0.007	9.250000000000002	0.0
0.007	9.3	0.0
0.007	9.350000000000001	0.0
0.007	9.4	0.0
0.007	9.450000000000001	0.0
0.007	9.500000000000002	0.0
0.007	9.55	0.0
0.007	9.600000000000001	0.0
0.007	9.650000000000002	0.0
0.007	9.700000000000001	0.0
0.007	9.750000000000002	0.0
0.007	9.8	0.0
0.007	9.850000000000001	0.0
0.007	9.900000000000002	0.0
0.007	9.950000000000001	0.0
0.007	10.000000000000002	0.0
0.007	10.05	0.0
0.007	10.100000000000001	0.0
0.007	10.150000000000002	0.0
0.007	10.200000000000001	0.0
0.007	10.250000000000002	0.0
0.007	10.3	0.0
0.007	10.350000000000001	0.0
0.007	10.400000000000002	0.0
0.007	10.450000000000001	0.0
0.007	10.500000000000002	0.0
0.007	10.55	0.0
0.007	10.600000000000001	0.0
0.007	10.650000000000002	0.0
0.007	10.700000000000001	0.0
0.007	10.750000000000002	0.0
0.007	10.8	0.0
0.007	10.850000000000001	0.0
0.007	10.900000000000002	0.0
0.007	10.950000000000001	0.0
0.007	11.000000000000002	0.0
0.007	11.05	0.0
0.007	11.100000000000001	0.0
0.007	11.150000000000002	0.0
0.007	11.200000000000001	0.0
0.007	11.250000000000002	0.0
0.007	11.3	0.0
0.007	11.350000000000001	0.0
0.007	11.400000000000002	0.0
0.007	11.450000000000001	0.0
0.007	11.500000000000002	0.0
0.007	11.55	0.0
0.007	11.600000000000001	0.0
0.007	11.650000000000002	0.0
0.007	11.700000000000001	0.0
0.007	11.750000000000002	0.0
0.007	11.8	0.0
0.007	11.850000000000001	0.0
0.007	11.900000000000002	0.0
0.007	11.950000000000001	0.0
0.007	12.000000000000002	0.0
0.007	12.05	0.0
0.007	12.100000000000001	0.0
0.007	12.150000000000002	0.0
0.007	12.200000000000001	0.0
0.007	12.250000000000002	0.0
0.007	12.3	0.0
0.007	12.350000000000001	0.0
0.007	12.400000000000002	0.0
0.007	12.450000000000001	0.0
0.007	12.500000000000002	0.0
0.007	12.55	0.0
0.007	12.600000000000001	0.0
0.007	12.650000000000002	0.0
0.007	12.700000000000001	0.0
0.007	12.750000000000002	0.0
0.007	12.8	0.0
0.007	12.850000000000001	0.0
0.007	12.900000000000002	0.0
0.007	12.950000000000001	0.0
0.007	13.000000000000002	0.0
0.007	13.05	0.0
0.007	13.100000000000001	0.0
0.007	13.150000000000002	0.0
0.007	13.200000000000001	0.0
0.007	13.250000000000002	0.0
0.007	13.3	0.0
0.007	13.350000000000001	0.0
0.008	0.05	17.932120876343912
0.008	0.1	18.188823359069236
0.008	0.15000000000000002	18.40535374001597
0.008	0.2	18.459193408175423
0.008	0.25	18.410208028636337
0.008	0.3	18.465618531156906
0.008	0.35000000000000003	18.346986282355044
0.008	0.4	18.21365637716838
0.008	0.45	17.9507094857917
0.008	0.5	17.78268709898697
0.008	0.55	17.77706348586133
0.008	0.6000000000000001	17.71649612823957
0.008	0.6500000000000001	17.677203871009244
0.008	0.7000000000000001	17.668928871662253
0.008	0.7500000000000001	17.651640487195333
0.008	0.8	17.63862193122735
0.008	0.8500000000000001	17.614601383798497
0.008	0.9000000000000001	17.610538043658156
0.008	0.9500000000000001	17.528069912108947
0.008	1.	17.47894216409224
0.008	1.05	17.408910127965083
0.008	1.1	17.38148356302533
0.008	1.1500000000000001	17.361508119248548
0.008	1.2000000000000002	17.329477494505834
0.008	1.2500000000000002	17.238569698677544
0.008	1.3	17.197055173593668
0.008	1.35	17.168048244704465
0.008	1.4000000000000001	17.09024467328903
0.008	1.4500000000000002	17.062261800567665
0.008	1.5000000000000002	16.978934108742603
0.008	1.55	16.86267002664742
0.008	1.6	16.78968814075985
0.008	1.6500000000000001	16.77215183434009
0.008	1.7000000000000002	16.72273182234663
0.008	1.7500000000000002	16.71531670214164
0.008	1.8	16.71119196681694
0.008	1.85	16.706375064324217
0.008	1.9000000000000001	16.698399388997395
0.008	1.9500000000000002	16.682011563184407
0.008	2.	16.673352656777666
0.008	2.05	16.663467102088646
0.008	2.1	16.652284809033212
0.008	2.15	16.625243629602824
0.008	2.1999999999999997	16.59832967671529
0.008	2.25	16.58586372983812
0.008	2.3	16.55823140590698
0.008	2.35	16.540753321544425
0.008	2.4	16.52152468303422
0.008	2.45	16.49185708378892
0.008	2.5	16.457283011471375
0.008	2.55	16.437262697755777
0.008	2.6	16.416367389451747
0.008	2.65	16.393205926443038
0.008	2.7	16.367639244078237
0.008	2.75	16.339477341512094
0.008	2.8	16.308800438451904
0.008	2.85	16.27530247011785
0.008	2.9	16.237381674946345
0.008	2.95	16.198269415038506
0.008	3.	15.990324706515056
0.008	3.05	15.750216767184863
0.008	3.1	15.709450622437886
0.008	3.15	15.677774475368373
0.008	3.2	15.643087186846211
0.008	3.25	15.605042072656612
0.008	3.3	15.56323657891451
0.008	3.35	15.516932029514615
0.008	3.4	15.46618484342989
0.008	3.45	15.410849746577266
0.008	3.5	15.352346610615403
0.008	3.55	14.803393215462112
0.008	3.6	13.182398509405436
0.008	3.65	13.15183895697253
0.008	3.7	13.11805432372867
0.008	3.75	13.080507825443053
0.008	3.8	13.038627700424655
0.008	3.85	12.992372651896588
0.008	3.9	12.943108244644318
0.008	3.95	12.393015516458554
0.008	4.	8.231600703801057
0.008	4.05	8.224066660473424
0.008	4.1	8.21586987155021
0.008	4.15	8.206964277446545
0.008	4.2	8.197299464453405
0.008	4.25	8.18682020526113
0.008	4.3	8.175465698030566
0.008	4.35	8.163169141338614
0.008	4.4	8.149856584851909
0.008	4.45	8.135445792402658
0.008	4.5	8.119844886005517
0.008	4.55	8.102950660024856
0.008	4.6	8.08464697588684
0.008	4.65	8.064801784175085
0.008	4.7	8.043264058156717
0.008	4.75	8.019859418971809
0.008	4.8	7.994385619690267
0.008	4.8500000000000005	7.96660579363449
0.008	4.9	7.936239312961448
0.008	4.95	7.902950375497704
0.008	5.	7.866331726065051
0.008	5.05	7.825889009720785
0.008	5.1000000000000005	7.781019735683072
0.008	5.15	7.731013953890476
0.008	5.2	7.6751715537456535
0.008	5.25	7.613670550597164
0.008	5.3	7.440644677644475
0.008	5.3500000000000005	0.0
0.008	5.4	0.0
0.008	5.45	0.0
0.008	5.5	0.0
0.008	5.55	0.0
0.008	5.6000000000000005	0.0
0.008	5.65	0.0
0.008	5.7	0.0
0.008	5.75	0.0
0.008	5.8	0.0
0.008	5.8500000000000005	0.0
0.008	5.9	0.0
0.008	5.95	0.0
0.008	6.	0.0
0.008	6.05	0.0
0.008	6.1000000000000005	0.0
0.008	6.15	0.0
0.008	6.2	0.0
0.008	6.25	0.0
0.008	6.3	0.0
0.008	6.3500000000000005	0.0
0.008	6.4	0.0
0.008	6.45	0.0
0.008	6.5	0.0
0.008	6.55	0.0
0.008	6.6000000000000005	0.0
0.008	6.65	0.0
0.008	6.7	0.0
0.008	6.75	0.0
0.008	6.8	0.0
0.008	6.8500000000000005	0.0
0.008	6.9	0.0
0.008	6.95	0.0
0.008	7.	0.0
0.008	7.05	0.0
0.008	7.1000000000000005	0.0
0.008	7.15	0.0
0.008	7.2	0.0
0.008	7.25	0.0
0.008	7.3	0.0
0.008	7.3500000000000005	0.0
0.008	7.4	0.0
0.008	7.45	0.0
0.008	7.5	0.0
0.008	7.55	0.0
0.008	7.6000000000000005	0.0
0.008	7.65	0.0
0.008	7.7	0.0
0.008	7.75	0.0
0.008	7.8	0.0
0.008	7.8500000000000005	0.0
0.008	7.9	0.0
0.008	7.95	0.0
0.008	8.	0.0
0.008	8.05	0.0
0.008	8.100000000000001	0.0
0.008	8.15	0.0
0.008	8.200000000000001	0.0
0.008	8.250000000000002	0.0
0.008	8.3	0.0
0.008	8.350000000000001	0.0
0.008	8.4	0.0
0.008	8.450000000000001	0.0
0.008	8.500000000000002	0.0
0.008	8.55	0.0
0.008	8.600000000000001	0.0
0.008	8.65	0.0
0.008	8.700000000000001	0.0
0.008	8.750000000000002	0.0
0.008	8.8	0.0
0.008	8.850000000000001	0.0
0.008	8.9	0.0
0.008	8.950000000000001	0.0
0.008	9.000000000000002	0.0
0.008	9.05	0.0
0.008	9.100000000000001	0.0
0.008	9.15	0.0
0.008	9.200000000000001	0.0
0.008	9.250000000000002	0.0
0.008	9.3	0.0
0.008	9.350000000000001	0.0
0.008	9.4	0.0
0.008	9.450000000000001	0.0
0.008	9.500000000000002	0.0
0.008	9.55	0.0
0.008	9.600000000000001	0.0
0.008	9.650000000000002	0.0
0.008	9.700000000000001	0.0
0.008	9.750000000000002	0.0
0.008	9.8	0.0
0.008	9.850000000000001	0.0
0.008	9.900000000000002	0.0
0.008	9.950000000000001	0.0
0.008	10.000000000000002	0.0
0.008	10.05	0.0
0.008	10.100000000000001	0.0
0.008	10.150000000000002	0.0
0.008	10.200000000000001	0.0
0.008	10.250000000000002	0.0
0.008	10.3	0.0
0.008	10.350000000000001	0.0
0.008	10.400000000000002	0.0
0.008	10.450000000000001	0.0
0.008	10.500000000000002	0.0
0.008	10.55	0.0
0.008	10.600000000000001	0.0
0.008	10.650000000000002	0.0
0.008	10.700000000000001	0.0
0.008	10.750000000000002	0.0
0.008	10.8	0.0
0.008	10.850000000000001	0.0
0.008	10.900000000000002	0.0
0.008	10.950000000000001	0.0
0.008	11.000000000000002	0.0
0.008	11.05	0.0
0.008	11.100000000000001	0.0
0.008	11.150000000000002	0.0
0.008	11.200000000000001	0.0
0.008	11.250000000000002	0.0
0.008	11.3	0.0
0.008	11.350000000000001	0.0
0.008	11.400000000000002	0.0
0.008	11.450000000000001	0.0
0.008	11.500000000000002	0.0
0.008	11.55	0.0
0.008	11.600000000000001	0.0
0.008	11.650000000000002	0.0
0.008	11.700000000000001	0.0
0.008	11.750000000000002	0.0
0.008	11.8	0.0
0.008	11.850000000000001	0.0
0.008	11.900000000000002	0.0
0.008	11.950000000000001	0.0
0.008	12.000000000000002	0.0
0.008	12.05	0.0
0.008	12.100000000000001	0.0
0.008	12.150000000000002	0.0
0.008	12.200000000000001	0.0
0.008	12.250000000000002	0.0
0.008	12.3	0.0
0.008	12.350000000000001	0.0
0.008	12.400000000000002	0.0
0.008	12.450000000000001	0.0
0.008	12.500000000000002	0.0
0.008	12.55	0.0
0.008	12.600000000000001	0.0
0.008	12.650000000000002	0.0
0.008	12.700000000000001	0.0
0.008	12.750000000000002	0.0
0.008	12.8	0.0
0.008	12.850000000000001	0.0
0.008	12.900000000000002	0.0
0.008	12.950000000000001	0.0
0.008	13.000000000000002	0.0
0.008	13.05	0.0
0.008	13.100000000000001	0.0
0.008	13.150000000000002	0.0
0.008	13.200000000000001	0.0
0.008	13.250000000000002	0.0
0.008	13.3	0.0
0.008	13.350000000000001	0.0
0.009	0.05	17.924772795876535
0.009	0.1	18.17507604188082
0.009	0.15000000000000002	18.388759422106556
0.009	0.2	18.43635647593876
0.009	0.25	18.38159971305429
0.009	0.3	18.436268556257026
0.009	0.35000000000000003	18.317629143744767
0.009	0.4	18.183380870503363
0.009	0.45	17.925414971034805
0.009	0.5	17.76196946679156
0.009	0.55	17.755803073600262
0.009	0.6000000000000001	17.695304446195546
0.009	0.6500000000000001	17.654902118343045
0.009	0.7000000000000001	17.646934450268926
0.009	0.7500000000000001	17.631262155155362
0.009	0.8	17.61819684615471
0.009	0.8500000000000001	17.59380984156068
0.009	0.9000000000000001	17.590156067883562
0.009	0.9500000000000001	17.505707066484934
0.009	1.	17.455584878168455
0.009	1.05	17.38478098308715
0.009	1.1	17.359323351351385
0.009	1.1500000000000001	17.341143683828182
0.009	1.2000000000000002	17.310413562365518
0.009	1.2500000000000002	17.225257629891065
0.009	1.3	17.186784188038146
0.009	1.35	17.15784118806301
0.009	1.4000000000000001	17.0806814376669
0.009	1.4500000000000002	17.053805393777164
0.009	1.5000000000000002	16.969983698282544
0.009	1.55	16.851999024263787
0.009	1.6	16.778072255058735
0.009	1.6500000000000001	16.761650515718742
0.009	1.7000000000000002	16.712312131465342
0.009	1.7500000000000002	16.70536907211462
0.009	1.8	16.7018099284892
0.009	1.85	16.697535324010765
0.009	1.9000000000000001	16.69060763035381
0.009	1.9500000000000002	16.67689959926033
0.009	2.	16.66842359201473
0.009	2.05	16.658717923942927
0.009	2.1	16.647813099256517
0.009	2.15	16.621892386020658
0.009	2.1999999999999997	16.59574629061654
0.009	2.25	16.58331410783458
0.009	2.3	16.555666120781886
0.009	2.35	16.538226426942437
0.009	2.4	16.519050167766604
0.009	2.45	16.489479063449156
0.009	2.5	16.45542576793221
0.009	2.55	16.435470114726748
0.009	2.6	16.414592953222517
0.009	2.65	16.391480617780537
0.009	2.7	16.365988336547716
0.009	2.75	16.33793125313197
0.009	2.8	16.307277268506454
0.009	2.85	16.27379858576749
0.009	2.9	16.23660263153817
0.009	2.95	16.197564118070158
0.009	3.	15.989507154490951
0.009	3.05	15.749185541908133
0.009	3.1	15.70838520238264
0.009	3.15	15.67668797631637
0.009	3.2	15.641976455642608
0.009	3.25	15.603903057254136
0.009	3.3	15.562063846098107
0.009	3.35	15.515790958644164
0.009	3.4	15.465020189463875
0.009	3.45	15.409624907631333
0.009	3.5	15.351054607000384
0.009	3.55	14.800147895108362
0.009	3.6	13.056566140119367
0.009	3.65	13.026363308769792
0.009	3.7	12.992717376800655
0.009	3.75	12.955170470442265
0.009	3.8	12.913289851233884
0.009	3.85	12.867034205254845
0.009	3.9	12.817769099390228
0.009	3.95	12.267658055257613
0.009	4.	7.302419320945828
0.009	4.05	7.294885280008491
0.009	4.1	7.286688493636394
0.009	4.15	7.27778290223973
0.009	4.2	7.26811809271896
0.009	4.25	7.25763883816997
0.009	4.3	7.246284333708471
0.009	4.35	7.2339877799150125
0.009	4.4	7.22067522640906
0.009	4.45	7.206264436937687
0.009	4.5	7.190663557575392
0.009	4.55	7.1737693428962785
0.009	4.6	7.155465658758262
0.009	4.65	7.135620467046508
0.009	4.7	7.114082741028138
0.009	4.75	7.090678101843231
0.009	4.8	7.065204302561691
0.009	4.8500000000000005	7.037424476505913
0.009	4.9	7.007057995832872
0.009	4.95	6.973769058369127
0.009	5.	6.937150408936473
0.009	5.05	6.896707692592208
0.009	5.1000000000000005	6.851838418554496
0.009	5.15	6.8018326367618975
0.009	5.2	6.745990236617076
0.009	5.25	6.684489233468587
0.009	5.3	6.511463360515897
0.009	5.3500000000000005	0.0
0.009	5.4	0.0
0.009	5.45	0.0
0.009	5.5	0.0
0.009	5.55	0.0
0.009	5.6000000000000005	0.0
0.009	5.65	0.0
0.009	5.7	0.0
0.009	5.75	0.0
0.009	5.8	0.0
0.009	5.8500000000000005	0.0
0.009	5.9	0.0
0.009	5.95	0.0
0.009	6.	0.0
0.009	6.05	0.0
0.009	6.1000000000000005	0.0
0.009	6.15	0.0
0.009	6.2	0.0
0.009	6.25	0.0
0.009	6.3	0.0
0.009	6.3500000000000005	0.0
0.009	6.4	0.0
0.009	6.45	0.0
0.009	6.5	0.0
0.009	6.55	0.0
0.009	6.6000000000000005	0.0
0.009	6.65	0.0
0.009	6.7	0.0
0.009	6.75	0.0
0.009	6.8	0.0
0.009	6.8500000000000005	0.0
0.009	6.9	0.0
0.009	6.95	0.0
0.009	7.	0.0
0.009	7.05	0.0
0.009	7.1000000000000005	0.0
0.009	7.15	0.0
0.009	7.2	0.0
0.009	7.25	0.0
0.009	7.3	0.0
0.009	7.3500000000000005	0.0
0.009	7.4	0.0
0.009	7.45	0.0
0.009	7.5	0.0
0.009	7.55	0.0
0.009	7.6000000000000005	0.0
0.009	7.65	0.0
0.009	7.7	0.0
0.009	7.75	0.0
0.009	7.8	0.0
0.009	7.8500000000000005	0.0
0.009	7.9	0.0
0.009	7.95	0.0
0.009	8.	0.0
0.009	8.05	0.0
0.009	8.100000000000001	0.0
0.009	8.15	0.0
0.009	8.200000000000001	0.0
0.009	8.250000000000002	0.0
0.009	8.3	0.0
0.009	8.350000000000001	0.0
0.009	8.4	0.0
0.009	8.450000000000001	0.0
0.009	8.500000000000002	0.0
0.009	8.55	0.0
0.009	8.600000000000001	0.0
0.009	8.65	0.0
0.009	8.700000000000001	0.0
0.009	8.750000000000002	0.0
0.009	8.8	0.0
0.009	8.850000000000001	0.0
0.009	8.9	0.0
0.009	8.950000000000001	0.0
0.009	9.000000000000002	0.0
0.009	9.05	0.0
0.009	9.100000000000001	0.0
0.009	9.15	0.0
0.009	9.200000000000001	0.0
0.009	9.250000000000002	0.0
0.009	9.3	0.0
0.009	9.350000000000001	0.0
0.009	9.4	0.0
0.009	9.450000000000001	0.0
0.009	9.500000000000002	0.0
0.009	9.55	0.0
0.009	9.600000000000001	0.0
0.009	9.650000000000002	0.0
0.009	9.700000000000001	0.0
0.009	9.750000000000002	0.0
0.009	9.8	0.0
0.009	9.850000000000001	0.0
0.009	9.900000000000002	0.0
0.009	9.950000000000001	0.0
0.009	10.000000000000002	0.0
0.009	10.05	0.0
0.009	10.100000000000001	0.0
0.009	10.150000000000002	0.0
0.009	10.200000000000001	0.0
0.009	10.250000000000002	0.0
0.009	10.3	0.0
0.009	10.350000000000001	0.0
0.009	10.400000000000002	0.0
0.009	10.450000000000001	0.0
0.009	10.500000000000002	0.0
0.009	10.55	0.0
0.009	10.600000000000001	0.0
0.009	10.650000000000002	0.0
0.009	10.700000000000001	0.0
0.009	10.750000000000002	0.0
0.009	10.8	0.0
0.009	10.850000000000001	0.0
0.009	10.900000000000002	0.0
0.009	10.950000000000001	0.0
0.009	11.000000000000002	0.0
0.009	11.05	0.0
0.009	11.100000000000001	0.0
0.009	11.150000000000002	0.0
0.009	11.200000000000001	0.0
0.009	11.250000000000002	0.0
0.009	11.3	0.0
0.009	11.350000000000001	0.0
0.009	11.400000000000002	0.0
0.009	11.450000000000001	0.0
0.009	11.500000000000002	0.0
0.009	11.55	0.0
0.009	11.600000000000001	0.0
0.009	11.650000000000002	0.0
0.009	11.700000000000001	0.0
0.009	11.750000000000002	0.0
0.009	11.8	0.0
0.009	11.850000000000001	0.0
0.009	11.900000000000002	0.0
0.009	11.950000000000001	0.0
0.009	12.000000000000002	0.0
0.009	12.05	0.0
0.009	12.100000000000001	0.0
0.009	12.150000000000002	0.0
0.009	12.200000000000001	0.0
0.009	12.250000000000002	0.0
0.009	12.3	0.0
0.009	12.350000000000001	0.0
0.009	12.400000000000002	0.0
0.009	12.450000000000001	0.0
0.009	12.500000000000002	0.0
0.009	12.55	0.0
0.009	12.600000000000001	0.0
0.009	12.650000000000002	0.0
0.009	12.700000000000001	0.0
0.009	12.750000000000002	0.0
0.009	12.8	0.0
0.009	12.850000000000001	0.0
0.009	12.900000000000002	0.0
0.009	12.950000000000001	0.0
0.009	13.000000000000002	0.0
0.009	13.05	0.0
0.009	13.100000000000001	0.0
0.009	13.150000000000002	0.0
0.009	13.200000000000001	0.0
0.009	13.250000000000002	0.0
0.009	13.3	0.0
0.009	13.350000000000001	0.0
0.01	0.05	17.917872359441613
0.01	0.1	18.162164534874567
0.01	0.15000000000000002	18.37308420109058
0.01	0.2	18.414481778399907
0.01	0.25	18.353966825881827
0.01	0.3	18.40791071318659
0.01	0.35000000000000003	18.289360204054763
0.01	0.4	18.15433370743532
0.01	0.45	17.901580243185915
0.01	0.5	17.742918807893528
0.01	0.55	17.736223417045252
0.01	0.6000000000000001	17.675771092709905
0.01	0.6500000000000001	17.634447684395845
0.01	0.7000000000000001	17.6267921058305
0.01	0.7500000000000001	17.612729983656347
0.01	0.8	17.599674595026194
0.01	0.8500000000000001	17.575007571117713
0.01	0.9000000000000001	17.571653220271802
0.01	0.9500000000000001	17.485371822984096
0.01	1.	17.43446361433905
0.01	1.05	17.36306665808378
0.01	1.1	17.339509788615363
0.01	1.1500000000000001	17.322975774589878
0.01	1.2000000000000002	17.293568834087157
0.01	1.2500000000000002	17.21364125573019
0.01	1.3	17.177796525759128
0.01	1.35	17.148950910720906
0.01	1.4000000000000001	17.072497162970354
0.01	1.4500000000000002	17.046611915561563
0.01	1.5000000000000002	16.962515929927484
0.01	1.55	16.843184686716697
0.01	1.6	16.76854902825937
0.01	1.6500000000000001	16.753198246670546
0.01	1.7000000000000002	16.704097456112297
0.01	1.7500000000000002	16.697548099993504
0.01	1.8	16.694439238840197
0.01	1.85	16.690586971435383
0.01	1.9000000000000001	16.684451825237204
0.01	1.9500000000000002	16.672713650154762
0.01	2.	16.664410720069988
0.01	2.05	16.654874135268845
0.01	2.1	16.644222572438494
0.01	2.15	16.61936060422811
0.01	2.1999999999999997	16.593926909168196
0.01	2.25	16.58153017630843
0.01	2.3	16.553885053598673
0.01	2.35	16.53648721087165
0.01	2.4	16.517366399762818
0.01	2.45	16.487906473480667
0.01	2.5	16.454379588194442
0.01	2.55	16.43448071663826
0.01	2.6	16.41361244603586
0.01	2.65	16.390526163118594
0.01	2.7	16.36507255383976
0.01	2.75	16.337070772289408
0.01	2.8	16.3064277631846
0.01	2.85	16.272957664137543
0.01	2.9	16.23615813437402
0.01	2.95	16.197157501258722
0.01	3.	15.989013934880008
0.01	3.05	15.748527798847459
0.01	3.1	15.707701791730459
0.01	3.15	15.675988736148755
0.01	3.2	15.641259014434516
0.01	3.25	15.603164358338901
0.01	3.3	15.561299795891745
0.01	3.35	15.515050868108165
0.01	3.4	15.464262404537877
0.01	3.45	15.40882182336657
0.01	3.5	15.350200937154183
0.01	3.55	14.797820358912995
0.01	3.6	12.93098237951318
0.01	3.65	12.900865640844525
0.01	3.7	12.867253179181677
0.01	3.75	12.829706208717045
0.01	3.8	12.787825511873738
0.01	3.85	12.741569772037815
0.01	3.9	12.692304556424125
0.01	3.95	12.142190634860288
0.01	4.	6.373073801362933
0.01	4.05	6.365539760799403
0.01	4.1	6.357342974826173
0.01	4.15	6.3484373838525885
0.01	4.2	6.338772574878455
0.01	4.25	6.328293321065774
0.01	4.3	6.316938817033848
0.01	4.35	6.304642263690039
0.01	4.4	6.291329710646498
0.01	4.45	6.27691892163709
0.01	4.5	6.261318046468769
0.01	4.55	6.244423833542892
0.01	4.6	6.226120149404874
0.01	4.65	6.206274957693121
0.01	4.7	6.184737231674752
0.01	4.75	6.161332592489844
0.01	4.8	6.135858793208303
0.01	4.8500000000000005	6.108078967152526
0.01	4.9	6.077712486479484
0.01	4.95	6.04442354901574
0.01	5.	6.007804899583086
0.01	5.05	5.967362183238821
0.01	5.1000000000000005	5.922492909201108
0.01	5.15	5.872487127408511
0.01	5.2	5.8166447272636885
0.01	5.25	5.7551437241152
0.01	5.3	5.5821178511625105
0.01	5.3500000000000005	0.0
0.01	5.4	0.0
0.01	5.45	0.0
0.01	5.5	0.0
0.01	5.55	0.0
0.01	5.6000000000000005	0.0
0.01	5.65	0.0
0.01	5.7	0.0
0.01	5.75	0.0
0.01	5.8	0.0
0.01	5.8500000000000005	0.0
0.01	5.9	0.0
0.01	5.95	0.0
0.01	6.	0.0
0.01	6.05	0.0
0.01	6.1000000000000005	0.0
0.01	6.15	0.0
0.01	6.2	0.0
0.01	6.25	0.0
0.01	6.3	0.0
0.01	6.3500000000000005	0.0
0.01	6.4	0.0
0.01	6.45	0.0
0.01	6.5	0.0
0.01	6.55	0.0
0.01	6.6000000000000005	0.0
0.01	6.65	0.0
0.01	6.7	0.0
0.01	6.75	0.0
0.01	6.8	0.0
0.01	6.8500000000000005	0.0
0.01	6.9	0.0
0.01	6.95	0.0
0.01	7.	0.0
0.01	7.05	0.0
0.01	7.1000000000000005	0.0
0.01	7.15	0.0
0.01	7.2	0.0
0.01	7.25	0.0
0.01	7.3	0.0
0.01	7.3500000000000005	0.0
0.01	7.4	0.0
0.01	7.45	0.0
0.01	7.5	0.0
0.01	7.55	0.0
0.01	7.6000000000000005	0.0
0.01	7.65	0.0
0.01	7.7	0.0
0.01	7.75	0.0
0.01	7.8	0.0
0.01	7.8500000000000005	0.0
0.01	7.9	0.0
0.01	7.95	0.0
0.01	8.	0.0
0.01	8.05	0.0
0.01	8.100000000000001	0.0
0.01	8.15	0.0
0.01	8.200000000000001	0.0
0.01	8.250000000000002	0.0
0.01	8.3	0.0
0.01	8.350000000000001	0.0
0.01	8.4	0.0
0.01	8.450000000000001	0.0
0.01	8.500000000000002	0.0
0.01	8.55	0.0
0.01	8.600000000000001	0.0
0.01	8.65	0.0
0.01	8.700000000000001	0.0
0.01	8.750000000000002	0.0
0.01	8.8	0.0
0.01	8.850000000000001	0.0
0.01	8.9	0.0
0.01	8.950000000000001	0.0
0.01	9.000000000000002	0.0
0.01	9.05	0.0
0.01	9.100000000000001	0.0
0.01	9.15	0.0
0.01	9.200000000000001	0.0
0.01	9.250000000000002	0.0
0.01	9.3	0.0
0.01	9.350000000000001	0.0
0.01	9.4	0.0
0.01	9.450000000000001	0.0
0.01	9.500000000000002	0.0
0.01	9.55	0.0
0.01	9.600000000000001	0.0
0.01	9.650000000000002	0.0
0.01	9.700000000000001	0.0
0.01	9.750000000000002	0.0
0.01	9.8	0.0
0.01	9.850000000000001	0.0
0.01	9.900000000000002	0.0
0.01	9.950000000000001	0.0
0.01	10.000000000000002	0.0
0.01	10.05	0.0
0.01	10.100000000000001	0.0
0.01	10.150000000000002	0.0
0.01	10.200000000000001	0.0
0.01	10.250000000000002	0.0
0.01	10.3	0.0
0.01	10.350000000000001	0.0
0.01	10.400000000000002	0.0
0.01	10.450000000000001	0.0
0.01	10.500000000000002	0.0
0.01	10.55	0.0
0.01	10.600000000000001	0.0
0.01	10.650000000000002	0.0
0.01	10.700000000000001	0.0
0.01	10.750000000000002	0.0
0.01	10.8	0.0
0.01	10.850000000000001	0.0
0.01	10.900000000000002	0.0
0.01	10.950000000000001	0.0
0.01	11.000000000000002	0.0
0.01	11.05	0.0
0.01	11.100000000000001	0.0
0.01	11.150000000000002	0.0
0.01	11.200000000000001	0.0
0.01	11.250000000000002	0.0
0.01	11.3	0.0
0.01	11.350000000000001	0.0
0.01	11.400000000000002	0.0
0.01	11.450000000000001	0.0
0.01	11.500000000000002	0.0
0.01	11.55	0.0
0.01	11.600000000000001	0.0
0.01	11.650000000000002	0.0
0.01	11.700000000000001	0.0
0.01	11.750000000000002	0.0
0.01	11.8	0.0
0.01	11.850000000000001	0.0
0.01	11.900000000000002	0.0
0.01	11.950000000000001	0.0
0.01	12.000000000000002	0.0
0.01	12.05	0.0
0.01	12.100000000000001	0.0
0.01	12.150000000000002	0.0
0.01	12.200000000000001	0.0
0.01	12.250000000000002	0.0
0.01	12.3	0.0
0.01	12.350000000000001	0.0
0.01	12.400000000000002	0.0
0.01	12.450000000000001	0.0
0.01	12.500000000000002	0.0
0.01	12.55	0.0
0.01	12.600000000000001	0.0
0.01	12.650000000000002	0.0
0.01	12.700000000000001	0.0
0.01	12.750000000000002	0.0
0.01	12.8	0.0
0.01	12.850000000000001	0.0
0.01	12.900000000000002	0.0
0.01	12.950000000000001	0.0
0.01	13.000000000000002	0.0
0.01	13.05	0.0
0.01	13.100000000000001	0.0
0.01	13.150000000000002	0.0
0.01	13.200000000000001	0.0
0.01	13.250000000000002	0.0
0.01	13.3	0.0
0.01	13.350000000000001	0.0
0.02	0.05	17.870456533465575
0.02	0.1	18.06848804657955
0.02	0.15000000000000002	18.25712214292524
0.02	0.2	18.24225512111445
0.02	0.25	18.12908833070291
0.02	0.3	18.17760662661525
0.02	0.35000000000000003	18.062446451490114
0.02	0.4	17.924676100241204
0.02	0.45	17.722437541521533
0.02	0.5	17.607644164265817
0.02	0.55	17.596125803089485
0.02	0.6000000000000001	17.533767693782917
0.02	0.6500000000000001	17.489479655009163
0.02	0.7000000000000001	17.483994826615607
0.02	0.7500000000000001	17.482797323016886
0.02	0.8	17.471241323533697
0.02	0.8500000000000001	17.446442191955377
0.02	0.9000000000000001	17.444568531903347
0.02	0.9500000000000001	17.349136518787258
0.02	1.	17.29670394476764
0.02	1.05	17.22587465397431
0.02	1.1	17.215993203126665
0.02	1.1500000000000001	17.208997527200395
0.02	1.2000000000000002	17.190813494301917
0.02	1.2500000000000002	17.143942907101817
0.02	1.3	17.116912491601827
0.02	1.35	17.089842169622248
0.02	1.4000000000000001	17.02095110659956
0.02	1.4500000000000002	17.000474343226873
0.02	1.5000000000000002	16.916447693631174
0.02	1.55	16.79052615183493
0.02	1.6	16.71287950003328
0.02	1.6500000000000001	16.705323752365647
0.02	1.7000000000000002	16.661497656142693
0.02	1.7500000000000002	16.65709254208141
0.02	1.8	16.655974868157347
0.02	1.85	16.65386713302755
0.02	1.9000000000000001	16.65038811877956
0.02	1.9500000000000002	16.644434115817575
0.02	2.	16.637375316008864
0.02	2.05	16.62904650003646
0.02	2.1	16.619969155410793
0.02	2.15	16.602403418788317
0.02	2.1999999999999997	16.581812433400394
0.02	2.25	16.569731734103595
0.02	2.3	16.542213505389924
0.02	2.35	16.52520382097025
0.02	2.4	16.50659041987746
0.02	2.45	16.47826796041451
0.02	2.5	16.44915985288441
0.02	2.55	16.429666377693238
0.02	2.6	16.408809762100606
0.02	2.65	16.38575728176641
0.02	2.7	16.360349537385538
0.02	2.75	16.332415869827518
0.02	2.8	16.30178720346968
0.02	2.85	16.268327512243303
0.02	2.9	16.232008056122528
0.02	2.95	16.193052168238562
0.02	3.	15.984880984882412
0.02	3.05	15.744304456665583
0.02	3.1	15.70340578409626
0.02	3.15	15.671647940087903
0.02	3.2	15.63686673652173
0.02	3.25	15.598711845021057
0.02	3.3	15.556775427127855
0.02	3.35	15.510594537540447
0.02	3.4	15.459755952618734
0.02	3.45	15.404186908810102
0.02	3.5	15.34542249173989
0.02	3.55	14.788834376777336
0.02	3.6	11.67742455843004
0.02	3.65	11.64733510223238
0.02	3.7	11.61373324995515
0.02	3.75	11.576186267544253
0.02	3.8	11.534305556233589
0.02	3.85	11.488049798907324
0.02	3.9	11.43878456284176
0.02	3.95	10.888670105062909
0.02	4.	-2.9193070870776623
0.02	4.05	-2.926841127572003
0.02	4.1	-2.9350379134714224
0.02	4.15	-2.94394350436674
0.02	4.2	-2.9536083132390862
0.02	4.25	-2.964087566913766
0.02	4.3	-2.9754420708667664
0.02	4.35	-2.98773862412796
0.02	4.4	-3.001051177086542
0.02	4.45	-3.0154619660110713
0.02	4.5	-3.0310628404088233
0.02	4.55	-3.047957053012575
0.02	4.6	-3.066260737150593
0.02	4.65	-3.086105928862346
0.02	4.7	-3.107643654880715
0.02	4.75	-3.131048294065623
0.02	4.8	-3.1565220933471636
0.02	4.8500000000000005	-3.1843019194029414
0.02	4.9	-3.214668400075983
0.02	4.95	-3.2479573375397273
0.02	5.	-3.284575986972381
0.02	5.05	-3.3250187033166463
0.02	5.1000000000000005	-3.3698879773543586
0.02	5.15	-3.4198937591469565
0.02	5.2	-3.475736159291778
0.02	5.25	-3.5372371624402668
0.02	5.3	-3.7102630353929564
0.02	5.3500000000000005	0.0
0.02	5.4	0.0
0.02	5.45	0.0
0.02	5.5	0.0
0.02	5.55	0.0
0.02	5.6000000000000005	0.0
0.02	5.65	0.0
0.02	5.7	0.0
0.02	5.75	0.0
0.02	5.8	0.0
0.02	5.8500000000000005	0.0
0.02	5.9	0.0
0.02	5.95	0.0
0.02	6.	0.0
0.02	6.05	0.0
0.02	6.1000000000000005	0.0
0.02	6.15	0.0
0.02	6.2	0.0
0.02	6.25	0.0
0.02	6.3	0.0
0.02	6.3500000000000005	0.0
0.02	6.4	0.0
0.02	6.45	0.0
0.02	6.5	0.0
0.02	6.55	0.0
0.02	6.6000000000000005	0.0
0.02	6.65	0.0
0.02	6.7	0.0
0.02	6.75	0.0
0.02	6.8	0.0
0.02	6.8500000000000005	0.0
0.02	6.9	0.0
0.02	6.95	0.0
0.02	7.	0.0
0.02	7.05	0.0
0.02	7.1000000000000005	0.0
0.02	7.15	0.0
0.02	7.2	0.0
0.02	7.25	0.0
0.02	7.3	0.0
0.02	7.3500000000000005	0.0
0.02	7.4	0.0
0.02	7.45	0.0
0.02	7.5	0.0
0.02	7.55	0.0
0.02	7.6000000000000005	0.0
0.02	7.65	0.0
0.02	7.7	0.0
0.02	7.75	0.0
0.02	7.8	0.0
0.02	7.8500000000000005	0.0
0.02	7.9	0.0
0.02	7.95	0.0
0.02	8.	0.0
0.02	8.05	0.0
0.02	8.100000000000001	0.0
0.02	8.15	0.0
0.02	8.200000000000001	0.0
0.02	8.250000000000002	0.0
0.02	8.3	0.0
0.02	8.350000000000001	0.0
0.02	8.4	0.0
0.02	8.450000000000001	0.0
0.02	8.500000000000002	0.0
0.02	8.55	0.0
0.02	8.600000000000001	0.0
0.02	8.65	0.0
0.02	8.700000000000001	0.0
0.02	8.750000000000002	0.0
0.02	8.8	0.0
0.02	8.850000000000001	0.0
0.02	8.9	0.0
0.02	8.950000000000001	0.0
0.02	9.000000000000002	0.0
0.02	9.05	0.0
0.02	9.100000000000001	0.0
0.02	9.15	0.0
0.02	9.200000000000001	0.0
0.02	9.250000000000002	0.0
0.02	9.3	0.0
0.02	9.350000000000001	0.0
0.02	9.4	0.0
0.02	9.450000000000001	0.0
0.02	9.500000000000002	0.0
0.02	9.55	0.0
0.02	9.600000000000001	0.0
0.02	9.650000000000002	0.0
0.02	9.700000000000001	0.0
0.02	9.750000000000002	0.0
0.02	9.8	0.0
0.02	9.850000000000001	0.0
0.02	9.900000000000002	0.0
0.02	9.950000000000001	0.0
0.02	10.000000000000002	0.0
0.02	10.05	0.0
0.02	10.100000000000001	0.0
0.02	10.150000000000002	0.0
0.02	10.200000000000001	0.0
0.02	10.250000000000002	0.0
0.02	10.3	0.0
0.02	10.350000000000001	0.0
0.02	10.400000000000002	0.0
0.02	10.450000000000001	0.0
0.02	10.500000000000002	0.0
0.02	10.55	0.0
0.02	10.600000000000001	0.0
0.02	10.650000000000002	0.0
0.02	10.700000000000001	0.0
0.02	10.750000000000002	0.0
0.02	10.8	0.0
0.02	10.850000000000001	0.0
0.02	10.900000000000002	0.0
0.02	10.950000000000001	0.0
0.02	11.000000000000002	0.0
0.02	11.05	0.0
0.02	11.100000000000001	0.0
0.02	11.150000000000002	0.0
0.02	11.200000000000001	0.0
0.02	11.250000000000002	0.0
0.02	11.3	0.0
0.02	11.350000000000001	0.0
0.02	11.400000000000002	0.0
0.02	11.450000000000001	0.0
0.02	11.500000000000002	0.0
0.02	11.55	0.0
0.02	11.600000000000001	0.0
0.02	11.650000000000002	0.0
0.02	11.700000000000001	0.0
0.02	11.750000000000002	0.0
0.02	11.8	0.0
0.02	11.850000000000001	0.0
0.02	11.900000000000002	0.0
0.02	11.950000000000001	0.0
0.02	12.000000000000002	0.0
0.02	12.05	0.0
0.02	12.100000000000001	0.0
0.02	12.150000000000002	0.0
0.02	12.200000000000001	0.0
0.02	12.250000000000002	0.0
0.02	12.3	0.0
0.02	12.350000000000001	0.0
0.02	12.400000000000002	0.0
0.02	12.450000000000001	0.0
0.02	12.500000000000002	0.0
0.02	12.55	0.0
0.02	12.600000000000001	0.0
0.02	12.650000000000002	0.0
0.02	12.700000000000001	0.0
0.02	12.750000000000002	0.0
0.02	12.8	0.0
0.02	12.850000000000001	0.0
0.02	12.900000000000002	0.0
0.02	12.950000000000001	0.0
0.02	13.000000000000002	0.0
0.02	13.05	0.0
0.02	13.100000000000001	0.0
0.02	13.150000000000002	0.0
0.02	13.200000000000001	0.0
0.02	13.250000000000002	0.0
0.02	13.3	0.0
0.02	13.350000000000001	0.0
0.03	0.05	17.845036544397892
0.03	0.1	18.016184229636472
0.03	0.15000000000000002	18.1912205377771
0.03	0.2	18.134543617141066
0.03	0.25	17.984395864845172
0.03	0.3	18.03183798721901
0.03	0.35000000000000003	17.919194099350403
0.03	0.4	17.782108429558107
0.03	0.45	17.608189737976844
0.03	0.5	17.517685788602957
0.03	0.55	17.501986166181265
0.03	0.6000000000000001	17.435393319796848
0.03	0.6500000000000001	17.392822558048064
0.03	0.7000000000000001	17.386789824989464
0.03	0.7500000000000001	17.392246438460514
0.03	0.8	17.382567477214277
0.03	0.8500000000000001	17.35934318978755
0.03	0.9000000000000001	17.358469713833042
0.03	0.9500000000000001	17.26320987785167
0.03	1.	17.213745935642315
0.03	1.05	17.148380901291016
0.03	1.1	17.14478366811367
0.03	1.1500000000000001	17.14125791330178
0.03	1.2000000000000002	17.129754182682632
0.03	1.2500000000000002	17.098056374616295
0.03	1.3	17.074432002027308
0.03	1.35	17.04969904293608
0.03	1.4000000000000001	16.987999690102562
0.03	1.4500000000000002	16.9696938290749
0.03	1.5000000000000002	16.886533842311454
0.03	1.55	16.758231853763572
0.03	1.6	16.67987108183796
0.03	1.6500000000000001	16.676667285986152
0.03	1.7000000000000002	16.639259137311566
0.03	1.7500000000000002	16.636188897483958
0.03	1.8	16.635883614242108
0.03	1.85	16.63444432471368
0.03	1.9000000000000001	16.63168535589419
0.03	1.9500000000000002	16.626905165012204
0.03	2.	16.6205637640912
0.03	2.05	16.61292919376455
0.03	2.1	16.604619368383705
0.03	2.15	16.590783331284108
0.03	2.1999999999999997	16.57299860682302
0.03	2.25	16.561150025061206
0.03	2.3	16.533679264707644
0.03	2.35	16.51695860180537
0.03	2.4	16.49873520207579
0.03	2.45	16.47139975400289
0.03	2.5	16.445366504190318
0.03	2.55	16.426129475998025
0.03	2.6	16.40527943520633
0.03	2.65	16.38223443446091
0.03	2.7	16.356834939578647
0.03	2.75	16.32891083432592
0.03	2.8	16.29829235399052
0.03	2.85	16.264843941973826
0.03	2.9	16.228538107469877
0.03	2.95	16.189595708893723
0.03	3.	15.981639580385277
0.03	3.05	15.741431689469353
0.03	3.1	15.70052892723244
0.03	3.15	15.668768580583095
0.03	3.2	15.633984512713418
0.03	3.25	15.595826226275092
0.03	3.3	15.553885757847148
0.03	3.35	15.507708704231147
0.03	3.4	15.45686729413052
0.03	3.45	15.401291007196823
0.03	3.5	15.342518494652941
0.03	3.55	14.785691817596026
0.03	3.6	10.423566594393842
0.03	3.65	10.393477138213417
0.03	3.7	10.359875285942891
0.03	3.75	10.322328303531995
0.03	3.8	10.28044759222133
0.03	3.85	10.234191834895066
0.03	3.9	10.1849265988295
0.03	3.95	9.634812141050645
0.03	4.	-12.2114971017622
0.03	4.05	-12.21903114225654
0.03	4.1	-12.22722792815596
0.03	4.15	-12.236133519051277
0.03	4.2	-12.245798327923625
0.03	4.25	-12.256277581598303
0.03	4.3	-12.267632085551304
0.03	4.35	-12.279928638812498
0.03	4.4	-12.293241191771079
0.03	4.45	-12.30765198069561
0.03	4.5	-12.32325285509336
0.03	4.55	-12.340147067697114
0.03	4.6	-12.35845075183513
0.03	4.65	-12.378295943546885
0.03	4.7	-12.399833669565252
0.03	4.75	-12.423238308750161
0.03	4.8	-12.448712108031701
0.03	4.8500000000000005	-12.476491934087479
0.03	4.9	-12.50685841476052
0.03	4.95	-12.540147352224265
0.03	5.	-12.57676600165692
0.03	5.05	-12.617208718001184
0.03	5.1000000000000005	-12.662077992038897
0.03	5.15	-12.712083773831495
0.03	5.2	-12.767926173976317
0.03	5.25	-12.829427177124805
0.03	5.3	-13.002453050077495
0.03	5.3500000000000005	0.0
0.03	5.4	0.0
0.03	5.45	0.0
0.03	5.5	0.0
0.03	5.55	0.0
0.03	5.6000000000000005	0.0
0.03	5.65	0.0
0.03	5.7	0.0
0.03	5.75	0.0
0.03	5.8	0.0
0.03	5.8500000000000005	0.0
0.03	5.9	0.0
0.03	5.95	0.0
0.03	6.	0.0
0.03	6.05	0.0
0.03	6.1000000000000005	0.0
0.03	6.15	0.0
0.03	6.2	0.0
0.03	6.25	0.0
0.03	6.3	0.0
0.03	6.3500000000000005	0.0
0.03	6.4	0.0
0.03	6.45	0.0
0.03	6.5	0.0
0.03	6.55	0.0
0.03	6.6000000000000005	0.0
0.03	6.65	0.0
0.03	6.7	0.0
0.03	6.75	0.0
0.03	6.8	0.0
0.03	6.8500000000000005	0.0
0.03	6.9	0.0
0.03	6.95	0.0
0.03	7.	0.0
0.03	7.05	0.0
0.03	7.1000000000000005	0.0
0.03	7.15	0.0
0.03	7.2	0.0
0.03	7.25	0.0
0.03	7.3	0.0
0.03	7.3500000000000005	0.0
0.03	7.4	0.0
0.03	7.45	0.0
0.03	7.5	0.0
0.03	7.55	0.0
0.03	7.6000000000000005	0.0
0.03	7.65	0.0
0.03	7.7	0.0
0.03	7.75	0.0
0.03	7.8	0.0
0.03	7.8500000000000005	0.0
0.03	7.9	0.0
0.03	7.95	0.0
0.03	8.	0.0
0.03	8.05	0.0
0.03	8.100000000000001	0.0
0.03	8.15	0.0
0.03	8.200000000000001	0.0
0.03	8.250000000000002	0.0
0.03	8.3	0.0
0.03	8.350000000000001	0.0
0.03	8.4	0.0
0.03	8.450000000000001	0.0
0.03	8.500000000000002	0.0
0.03	8.55	0.0
0.03	8.600000000000001	0.0
0.03	8.65	0.0
0.03	8.700000000000001	0.0
0.03	8.750000000000002	0.0
0.03	8.8	0.0
0.03	8.850000000000001	0.0
0.03	8.9	0.0
0.03	8.950000000000001	0.0
0.03	9.000000000000002	0.0
0.03	9.05	0.0
0.03	9.100000000000001	0.0
0.03	9.15	0.0
0.03	9.200000000000001	0.0
0.03	9.250000000000002	0.0
0.03	9.3	0.0
0.03	9.350000000000001	0.0
0.03	9.4	0.0
0.03	9.450000000000001	0.0
0.03	9.500000000000002	0.0
0.03	9.55	0.0
0.03	9.600000000000001	0.0
0.03	9.650000000000002	0.0
0.03	9.700000000000001	0.0
0.03	9.750000000000002	0.0
0.03	9.8	0.0
0.03	9.850000000000001	0.0
0.03	9.900000000000002	0.0
0.03	9.950000000000001	0.0
0.03	10.000000000000002	0.0
0.03	10.05	0.0
0.03	10.100000000000001	0.0
0.03	10.150000000000002	0.0
0.03	10.200000000000001	0.0
0.03	10.250000000000002	0.0
0.03	10.3	0.0
0.03	10.350000000000001	0.0
0.03	10.400000000000002	0.0
0.03	10.450000000000001	0.0
0.03	10.500000000000002	0.0
0.03	10.55	0.0
0.03	10.600000000000001	0.0
0.03	10.650000000000002	0.0
0.03	10.700000000000001	0.0
0.03	10.750000000000002	0.0
0.03	10.8	0.0
0.03	10.850000000000001	0.0
0.03	10.900000000000002	0.0
0.03	10.950000000000001	0.0
0.03	11.000000000000002	0.0
0.03	11.05	0.0
0.03	11.100000000000001	0.0
0.03	11.150000000000002	0.0
0.03	11.200000000000001	0.0
0.03	11.250000000000002	0.0
0.03	11.3	0.0
0.03	11.350000000000001	0.0
0.03	11.400000000000002	0.0
0.03	11.450000000000001	0.0
0.03	11.500000000000002	0.0
0.03	11.55	0.0
0.03	11.600000000000001	0.0
0.03	11.650000000000002	0.0
0.03	11.700000000000001	0.0
0.03	11.750000000000002	0.0
0.03	11.8	0.0
0.03	11.850000000000001	0.0
0.03	11.900000000000002	0.0
0.03	11.950000000000001	0.0
0.03	12.000000000000002	0.0
0.03	12.05	0.0
0.03	12.100000000000001	0.0
0.03	12.150000000000002	0.0
0.03	12.200000000000001	0.0
0.03	12.250000000000002	0.0
0.03	12.3	0.0
0.03	12.350000000000001	0.0
0.03	12.400000000000002	0.0
0.03	12.450000000000001	0.0
0.03	12.500000000000002	0.0
0.03	12.55	0.0
0.03	12.600000000000001	0.0
0.03	12.650000000000002	0.0
0.03	12.700000000000001	0.0
0.03	12.750000000000002	0.0
0.03	12.8	0.0
0.03	12.850000000000001	0.0
0.03	12.900000000000002	0.0
0.03	12.950000000000001	0.0
0.03	13.000000000000002	0.0
0.03	13.05	0.0
0.03	13.100000000000001	0.0
0.03	13.150000000000002	0.0
0.03	13.200000000000001	0.0
0.03	13.250000000000002	0.0
0.03	13.3	0.0
0.03	13.350000000000001	0.0
0.04	0.05	17.82928006248824
0.04	0.1	17.983770827903765
0.04	0.15000000000000002	18.150810896804423
0.04	0.2	18.065189098546632
0.04	0.25	17.893624837683994
0.04	0.3	17.942876546147808
0.04	0.35000000000000003	17.829440173542235
0.04	0.4	17.6926262736033
0.04	0.45	17.526466123383475
0.04	0.5	17.446324428490076
0.04	0.55	17.427015356278208
0.04	0.6000000000000001	17.35656915603467
0.04	0.6500000000000001	17.31709940618471
0.04	0.7000000000000001	17.30892139584051
0.04	0.7500000000000001	17.317639324160204
0.04	0.8	17.309812051773967
0.04	0.8500000000000001	17.28879253591966
0.04	0.9000000000000001	17.288799807161187
0.04	0.9500000000000001	17.197625216845836
0.04	1.	17.152434195972663
0.04	1.05	17.093814153833904
0.04	1.1	17.093165129381944
0.04	1.1500000000000001	17.09134272554116
0.04	1.2000000000000002	17.083581363174293
0.04	1.2500000000000002	17.059952435766228
0.04	1.3	17.039036337749884
0.04	1.35	17.01670849137994
0.04	1.4000000000000001	16.96185797494837
0.04	1.4500000000000002	16.945007127830877
0.04	1.5000000000000002	16.862824043594816
0.04	1.55	16.733917671048804
0.04	1.6	16.655772476363996
0.04	1.6500000000000001	16.655101436161083
0.04	1.7000000000000002	16.623805259173455
0.04	1.7500000000000002	16.621795516594474
0.04	1.8	16.62197500378931
0.04	1.85	16.620936729343775
0.04	1.9000000000000001	16.618596284297123
0.04	1.9500000000000002	16.61448677591578
0.04	2.	16.608585902310576
0.04	2.05	16.60137746329319
0.04	2.1	16.593519911989137
0.04	2.15	16.581677110331807
0.04	2.1999999999999997	16.565729945112054
0.04	2.25	16.554050314411484
0.04	2.3	16.52656832185635
0.04	2.35	16.51005876044633
0.04	2.4	16.492131323131435
0.04	2.45	16.46563346471181
0.04	2.5	16.441754231378965
0.04	2.55	16.42267854913126
0.04	2.6	16.40183238084196
0.04	2.65	16.37879169644258
0.04	2.7	16.353397017709707
0.04	2.75	16.325478325629962
0.04	2.8	16.294865893123607
0.04	2.85	16.261424244092346
0.04	2.9	16.225125911032922
0.04	2.95	16.1861916096384
0.04	3.	15.978360743044908
0.04	3.05	15.738368613661498
0.04	3.1	15.697465623098807
0.04	3.15	15.665705141751417
0.04	3.2	15.630920923195868
0.04	3.25	15.592762446283542
0.04	3.3	15.55082175059707
0.04	3.35	15.504644912201401
0.04	3.4	15.453803343591982
0.04	3.45	15.398226650272317
0.04	3.5	15.339453683511746
0.04	3.55	14.782613617319928
0.04	3.6	9.169899842580568
0.04	3.65	9.139810386400143
0.04	3.7	9.106208534129618
0.04	3.75	9.068661551718721
0.04	3.8	9.026780840408057
0.04	3.85	8.980525083081792
0.04	3.9	8.931259847016229
0.04	3.95	8.381145389237371
0.04	4.	-21.503863468912648
0.04	4.05	-21.511397509406986
0.04	4.1	-21.519594295306405
0.04	4.15	-21.528499886201725
0.04	4.2	-21.538164695074073
0.04	4.25	-21.54864394874875
0.04	4.3	-21.559998452701752
0.04	4.35	-21.572295005962946
0.04	4.4	-21.585607558921527
0.04	4.45	-21.60001834784606
0.04	4.5	-21.615619222243808
0.04	4.55	-21.63251343484756
0.04	4.6	-21.65081711898558
0.04	4.65	-21.67066231069733
0.04	4.7	-21.6922000367157
0.04	4.75	-21.715604675900607
0.04	4.8	-21.74107847518215
0.04	4.8500000000000005	-21.768858301237927
0.04	4.9	-21.79922478191097
0.04	4.95	-21.832513719374713
0.04	5.	-21.869132368807367
0.04	5.05	-21.909575085151634
0.04	5.1000000000000005	-21.954444359189342
0.04	5.15	-22.004450140981945
0.04	5.2	-22.060292541126767
0.04	5.25	-22.121793544275253
0.04	5.3	-22.294819417227945
0.04	5.3500000000000005	0.0
0.04	5.4	0.0
0.04	5.45	0.0
0.04	5.5	0.0
0.04	5.55	0.0
0.04	5.6000000000000005	0.0
0.04	5.65	0.0
0.04	5.7	0.0
0.04	5.75	0.0
0.04	5.8	0.0
0.04	5.8500000000000005	0.0
0.04	5.9	0.0
0.04	5.95	0.0
0.04	6.	0.0
0.04	6.05	0.0
0.04	6.1000000000000005	0.0
0.04	6.15	0.0
0.04	6.2	0.0
0.04	6.25	0.0
0.04	6.3	0.0
0.04	6.3500000000000005	0.0
0.04	6.4	0.0
0.04	6.45	0.0
0.04	6.5	0.0
0.04	6.55	0.0
0.04	6.6000000000000005	0.0
0.04	6.65	0.0
0.04	6.7	0.0
0.04	6.75	0.0
0.04	6.8	0.0
0.04	6.8500000000000005	0.0
0.04	6.9	0.0
0.04	6.95	0.0
0.04	7.	0.0
0.04	7.05	0.0
0.04	7.1000000000000005	0.0
0.04	7.15	0.0
0.04	7.2	0.0
0.04	7.25	0.0
0.04	7.3	0.0
0.04	7.3500000000000005	0.0
0.04	7.4	0.0
0.04	7.45	0.0
0.04	7.5	0.0
0.04	7.55	0.0
0.04	7.6000000000000005	0.0
0.04	7.65	0.0
0.04	7.7	0.0
0.04	7.75	0.0
0.04	7.8	0.0
0.04	7.8500000000000005	0.0
0.04	7.9	0.0
0.04	7.95	0.0
0.04	8.	0.0
0.04	8.05	0.0
0.04	8.100000000000001	0.0
0.04	8.15	0.0
0.04	8.200000000000001	0.0
0.04	8.250000000000002	0.0
0.04	8.3	0.0
0.04	8.350000000000001	0.0
0.04	8.4	0.0
0.04	8.450000000000001	0.0
0.04	8.500000000000002	0.0
0.04	8.55	0.0
0.04	8.600000000000001	0.0
0.04	8.65	0.0
0.04	8.700000000000001	0.0
0.04	8.750000000000002	0.0
0.04	8.8	0.0
0.04	8.850000000000001	0.0
0.04	8.9	0.0
0.04	8.950000000000001	0.0
0.04	9.000000000000002	0.0
0.04	9.05	0.0
0.04	9.100000000000001	0.0
0.04	9.15	0.0
0.04	9.200000000000001	0.0
0.04	9.250000000000002	0.0
0.04	9.3	0.0
0.04	9.350000000000001	0.0
0.04	9.4	0.0
0.04	9.450000000000001	0.0
0.04	9.500000000000002	0.0
0.04	9.55	0.0
0.04	9.600000000000001	0.0
0.04	9.650000000000002	0.0
0.04	9.700000000000001	0.0
0.04	9.750000000000002	0.0
0.04	9.8	0.0
0.04	9.850000000000001	0.0
0.04	9.900000000000002	0.0
0.04	9.950000000000001	0.0
0.04	10.000000000000002	0.0
0.04	10.05	0.0
0.04	10.100000000000001	0.0
0.04	10.150000000000002	0.0
0.04	10.200000000000001	0.0
0.04	10.250000000000002	0.0
0.04	10.3	0.0
0.04	10.350000000000001	0.0
0.04	10.400000000000002	0.0
0.04	10.450000000000001	0.0
0.04	10.500000000000002	0.0
0.04	10.55	0.0
0.04	10.600000000000001	0.0
0.04	10.650000000000002	0.0
0.04	10.700000000000001	0.0
0.04	10.750000000000002	0.0
0.04	10.8	0.0
0.04	10.850000000000001	0.0
0.04	10.900000000000002	0.0
0.04	10.950000000000001	0.0
0.04	11.000000000000002	0.0
0.04	11.05	0.0
0.04	11.100000000000001	0.0
0.04	11.150000000000002	0.0
0.04	11.200000000000001	0.0
0.04	11.250000000000002	0.0
0.04	11.3	0.0
0.04	11.350000000000001	0.0
0.04	11.400000000000002	0.0
0.04	11.450000000000001	0.0
0.04	11.500000000000002	0.0
0.04	11.55	0.0
0.04	11.600000000000001	0.0
0.04	11.650000000000002	0.0
0.04	11.700000000000001	0.0
0.04	11.750000000000002	0.0
0.04	11.8	0.0
0.04	11.850000000000001	0.0
0.04	11.900000000000002	0.0
0.04	11.950000000000001	0.0
0.04	12.000000000000002	0.0
0.04	12.05	0.0
0.04	12.100000000000001	0.0
0.04	12.150000000000002	0.0
0.04	12.200000000000001	0.0
0.04	12.250000000000002	0.0
0.04	12.3	0.0
0.04	12.350000000000001	0.0
0.04	12.400000000000002	0.0
0.04	12.450000000000001	0.0
0.04	12.500000000000002	0.0
0.04	12.55	0.0
0.04	12.600000000000001	0.0
0.04	12.650000000000002	0.0
0.04	12.700000000000001	0.0
0.04	12.750000000000002	0.0
0.04	12.8	0.0
0.04	12.850000000000001	0.0
0.04	12.900000000000002	0.0
0.04	12.950000000000001	0.0
0.04	13.000000000000002	0.0
0.04	13.05	0.0
0.04	13.100000000000001	0.0
0.04	13.150000000000002	0.0
0.04	13.200000000000001	0.0
0.04	13.250000000000002	0.0
0.04	13.3	0.0
0.04	13.350000000000001	0.0
0.05	0.05	17.817676913584133
0.05	0.1	17.960757182396957
0.05	0.15000000000000002	18.122866348832776
0.05	0.2	18.01661065183076
0.05	0.25	17.833724487300493
0.05	0.3	17.885483901617995
0.05	0.35000000000000003	17.768278496528435
0.05	0.4	17.63010849426264
0.05	0.45	17.461154743440233
0.05	0.5	17.38498085020333
0.05	0.55	17.36239065270538
0.05	0.6000000000000001	17.28879347891156
0.05	0.6500000000000001	17.25259353009914
0.05	0.7000000000000001	17.24149313128942
0.05	0.7500000000000001	17.251880180530765
0.05	0.8	17.245857874116403
0.05	0.8500000000000001	17.22732420064939
0.05	0.9000000000000001	17.228147417771858
0.05	0.9500000000000001	17.14274559677125
0.05	1.	17.102211658057826
0.05	1.05	17.0506007351661
0.05	1.1	17.05155178880171
0.05	1.1500000000000001	17.050835456683966
0.05	1.2000000000000002	17.045248876197437
0.05	1.2500000000000002	17.026443532123142
0.05	1.3	17.007949266855313
0.05	1.35	16.987938591785326
0.05	1.4000000000000001	16.939462126720912
0.05	1.4500000000000002	16.923833347912694
0.05	1.5000000000000002	16.842751955783317
0.05	1.55	16.714321363811564
0.05	1.6	16.63697972791613
0.05	1.6500000000000001	16.637860495211754
0.05	1.7000000000000002	16.61203171092535
0.05	1.7500000000000002	16.610877853829376
0.05	1.8	16.611369667564528
0.05	1.85	16.610591110686883
0.05	1.9000000000000001	16.608522322362862
0.05	1.9500000000000002	16.604847750449085
0.05	2.	16.599231732513474
0.05	2.05	16.592299963749095
0.05	2.1	16.58473571268349
0.05	2.15	16.574013160671598
0.05	2.1999999999999997	16.559354973509077
0.05	2.25	16.547800245941087
0.05	2.3	16.52026415127255
0.05	2.35	16.503911576507203
0.05	2.4	16.48620944165023
0.05	2.45	16.46041419575312
0.05	2.5	16.43807422344947
0.05	2.55	16.41910469921916
0.05	2.6	16.398265837377707
0.05	2.65	16.375233287049117
0.05	2.7	16.34984769574892
0.05	2.75	16.321939186589287
0.05	2.8	16.29133817701635
0.05	2.85	16.25790931291567
0.05	2.9	16.221625153738323
0.05	2.95	16.18270616625677
0.05	3.	15.975111205960323
0.05	3.05	15.735525212509277
0.05	3.1	15.694622209429852
0.05	3.15	15.66286172207483
0.05	3.2	15.628077497786968
0.05	3.25	15.589919010177981
0.05	3.3	15.547978301729085
0.05	3.35	15.501801475419796
0.05	3.4	15.450959897908813
0.05	3.45	15.395383181767244
0.05	3.5	15.336610189498652
0.05	3.55	14.779769371383637
0.05	3.6	7.916188165672184
0.05	3.65	7.88609870949176
0.05	3.7	7.852496857221235
0.05	3.75	7.814949874810338
0.05	3.8	7.773069163499673
0.05	3.85	7.7268134061734095
0.05	3.9	7.677548170107846
0.05	3.95	7.127433712328989
0.05	4.	0.0
0.05	4.05	0.0
0.05	4.1	0.0
0.05	4.15	0.0
0.05	4.2	0.0
0.05	4.25	0.0
0.05	4.3	0.0
0.05	4.35	0.0
0.05	4.4	0.0
0.05	4.45	0.0
0.05	4.5	0.0
0.05	4.55	0.0
0.05	4.6	0.0
0.05	4.65	0.0
0.05	4.7	0.0
0.05	4.75	0.0
0.05	4.8	0.0
0.05	4.8500000000000005	0.0
0.05	4.9	0.0
0.05	4.95	0.0
0.05	5.	0.0
0.05	5.05	0.0
0.05	5.1000000000000005	0.0
0.05	5.15	0.0
0.05	5.2	0.0
0.05	5.25	0.0
0.05	5.3	0.0
0.05	5.3500000000000005	0.0
0.05	5.4	0.0
0.05	5.45	0.0
0.05	5.5	0.0
0.05	5.55	0.0
0.05	5.6000000000000005	0.0
0.05	5.65	0.0
0.05	5.7	0.0
0.05	5.75	0.0
0.05	5.8	0.0
0.05	5.8500000000000005	0.0
0.05	5.9	0.0
0.05	5.95	0.0
0.05	6.	0.0
0.05	6.05	0.0
0.05	6.1000000000000005	0.0
0.05	6.15	0.0
0.05	6.2	0.0
0.05	6.25	0.0
0.05	6.3	0.0
0.05	6.3500000000000005	0.0
0.05	6.4	0.0
0.05	6.45	0.0
0.05	6.5	0.0
0.05	6.55	0.0
0.05	6.6000000000000005	0.0
0.05	6.65	0.0
0.05	6.7	0.0
0.05	6.75	0.0
0.05	6.8	0.0
0.05	6.8500000000000005	0.0
0.05	6.9	0.0
0.05	6.95	0.0
0.05	7.	0.0
0.05	7.05	0.0
0.05	7.1000000000000005	0.0
0.05	7.15	0.0
0.05	7.2	0.0
0.05	7.25	0.0
0.05	7.3	0.0
0.05	7.3500000000000005	0.0
0.05	7.4	0.0
0.05	7.45	0.0
0.05	7.5	0.0
0.05	7.55	0.0
0.05	7.6000000000000005	0.0
0.05	7.65	0.0
0.05	7.7	0.0
0.05	7.75	0.0
0.05	7.8	0.0
0.05	7.8500000000000005	0.0
0.05	7.9	0.0
0.05	7.95	0.0
0.05	8.	0.0
0.05	8.05	0.0
0.05	8.100000000000001	0.0
0.05	8.15	0.0
0.05	8.200000000000001	0.0
0.05	8.250000000000002	0.0
0.05	8.3	0.0
0.05	8.350000000000001	0.0
0.05	8.4	0.0
0.05	8.450000000000001	0.0
0.05	8.500000000000002	0.0
0.05	8.55	0.0
0.05	8.600000000000001	0.0
0.05	8.65	0.0
0.05	8.700000000000001	0.0
0.05	8.750000000000002	0.0
0.05	8.8	0.0
0.05	8.850000000000001	0.0
0.05	8.9	0.0
0.05	8.950000000000001	0.0
0.05	9.000000000000002	0.0
0.05	9.05	0.0
0.05	9.100000000000001	0.0
0.05	9.15	0.0
0.05	9.200000000000001	0.0
0.05	9.250000000000002	0.0
0.05	9.3	0.0
0.05	9.350000000000001	0.0
0.05	9.4	0.0
0.05	9.450000000000001	0.0
0.05	9.500000000000002	0.0
0.05	9.55	0.0
0.05	9.600000000000001	0.0
0.05	9.650000000000002	0.0
0.05	9.700000000000001	0.0
0.05	9.750000000000002	0.0
0.05	9.8	0.0
0.05	9.850000000000001	0.0
0.05	9.900000000000002	0.0
0.05	9.950000000000001	0.0
0.05	10.000000000000002	0.0
0.05	10.05	0.0
0.05	10.100000000000001	0.0
0.05	10.150000000000002	0.0
0.05	10.200000000000001	0.0
0.05	10.250000000000002	0.0
0.05	10.3	0.0
0.05	10.350000000000001	0.0
0.05	10.400000000000002	0.0
0.05	10.450000000000001	0.0
0.05	10.500000000000002	0.0
0.05	10.55	0.0
0.05	10.600000000000001	0.0
0.05	10.650000000000002	0.0
0.05	10.700000000000001	0.0
0.05	10.750000000000002	0.0
0.05	10.8	0.0
0.05	10.850000000000001	0.0
0.05	10.900000000000002	0.0
0.05	10.950000000000001	0.0
0.05	11.000000000000002	0.0
0.05	11.05	0.0
0.05	11.100000000000001	0.0
0.05	11.150000000000002	0.0
0.05	11.200000000000001	0.0
0.05	11.250000000000002	0.0
0.05	11.3	0.0
0.05	11.350000000000001	0.0
0.05	11.400000000000002	0.0
0.05	11.450000000000001	0.0
0.05	11.500000000000002	0.0
0.05	11.55	0.0
0.05	11.600000000000001	0.0
0.05	11.650000000000002	0.0
0.05	11.700000000000001	0.0
0.05	11.750000000000002	0.0
0.05	11.8	0.0
0.05	11.850000000000001	0.0
0.05	11.900000000000002	0.0
0.05	11.950000000000001	0.0
0.05	12.000000000000002	0.0
0.05	12.05	0.0
0.05	12.100000000000001	0.0
0.05	12.150000000000002	0.0
0.05	12.200000000000001	0.0
0.05	12.250000000000002	0.0
0.05	12.3	0.0
0.05	12.350000000000001	0.0
0.05	12.400000000000002	0.0
0.05	12.450000000000001	0.0
0.05	12.500000000000002	0.0
0.05	12.55	0.0
0.05	12.600000000000001	0.0
0.05	12.650000000000002	0.0
0.05	12.700000000000001	0.0
0.05	12.750000000000002	0.0
0.05	12.8	0.0
0.05	12.850000000000001	0.0
0.05	12.900000000000002	0.0
0.05	12.950000000000001	0.0
0.05	13.000000000000002	0.0
0.05	13.05	0.0
0.05	13.100000000000001	0.0
0.05	13.150000000000002	0.0
0.05	13.200000000000001	0.0
0.05	13.250000000000002	0.0
0.05	13.3	0.0
0.05	13.350000000000001	0.0
0.06	0.05	17.808255394357403
0.06	0.1	17.942387686691408
0.06	0.15000000000000002	18.101220187531723
0.06	0.2	17.979325731284106
0.06	0.25	17.790745518004268
0.06	0.3	17.844628550088906
0.06	0.35000000000000003	17.721685335198085
0.06	0.4	17.58066473845361
0.06	0.45	17.405002156823603
0.06	0.5	17.330373683464714
0.06	0.55	17.304607857410016
0.06	0.6000000000000001	17.228344815464407
0.06	0.6500000000000001	17.195050135002134
0.06	0.7000000000000001	17.180578030259372
0.06	0.7500000000000001	17.191898235882192
0.06	0.8	17.18762996657564
0.06	0.8500000000000001	17.171669958971293
0.06	0.9000000000000001	17.173275667000812
0.06	0.9500000000000001	17.094473553562164
0.06	1.	17.0586235047549
0.06	1.05	17.01374982232476
0.06	1.1	17.015750010507297
0.06	1.1500000000000001	17.01588887562981
0.06	1.2000000000000002	17.011682972536853
0.06	1.2500000000000002	16.996162465692013
0.06	1.3	16.979886327821216
0.06	1.35	16.962042930101568
0.06	1.4000000000000001	16.919360138870616
0.06	1.4500000000000002	16.904823536850582
0.06	1.5000000000000002	16.82499695253017
0.06	1.55	16.697762546970377
0.06	1.6	16.6216299727196
0.06	1.6500000000000001	16.623529201955947
0.06	1.7000000000000002	16.60245719568341
0.06	1.7500000000000002	16.60200072799658
0.06	1.8	16.60270710151199
0.06	1.85	16.602106872497078
0.06	1.9000000000000001	16.60022533544301
0.06	1.9500000000000002	16.59684417488846
0.06	2.	16.591423864643847
0.06	2.05	16.58468354948144
0.06	2.1	16.577322948866343
0.06	2.15	16.567274332177448
0.06	2.1999999999999997	16.553572349796656
0.06	2.25	16.542111346633046
0.06	2.3	16.51450362812139
0.06	2.35	16.49826885425259
0.06	2.4	16.48074090068298
0.06	2.45	16.45553995867326
0.06	2.5	16.43432251621146
0.06	2.55	16.41542118435701
0.06	2.6	16.394588154940813
0.06	2.65	16.37156209746952
0.06	2.7	16.3461837600794
0.06	2.75	16.318283378276234
0.06	2.8	16.287691486420318
0.06	2.85	16.254272826956306
0.06	2.9	16.217999978113415
0.06	2.95	16.179093211636793
0.06	3.	15.971686413039018
0.06	3.05	15.732423934324746
0.06	3.1	15.691520930626119
0.06	3.15	15.65976044335797
0.06	3.2	15.624976219491977
0.06	3.25	15.586817731282691
0.06	3.3	15.544877022117568
0.06	3.35	15.498700196486569
0.06	3.4	15.44785861847603
0.06	3.45	15.392281901053693
0.06	3.5	15.33350890735359
0.06	3.55	14.77666804704059
0.06	3.6	6.662453406493791
0.06	3.65	6.632363950313366
0.06	3.7	6.598762098042841
0.06	3.75	6.561215115631944
0.06	3.8	6.519334404321279
0.06	3.85	6.473078646995015
0.06	3.9	6.423813410929451
0.06	3.95	5.873698953150595
0.06	4.	0.0
0.06	4.05	0.0
0.06	4.1	0.0
0.06	4.15	0.0
0.06	4.2	0.0
0.06	4.25	0.0
0.06	4.3	0.0
0.06	4.35	0.0
0.06	4.4	0.0
0.06	4.45	0.0
0.06	4.5	0.0
0.06	4.55	0.0
0.06	4.6	0.0
0.06	4.65	0.0
0.06	4.7	0.0
0.06	4.75	0.0
0.06	4.8	0.0
0.06	4.8500000000000005	0.0
0.06	4.9	0.0
0.06	4.95	0.0
0.06	5.	0.0
0.06	5.05	0.0
0.06	5.1000000000000005	0.0
0.06	5.15	0.0
0.06	5.2	0.0
0.06	5.25	0.0
0.06	5.3	0.0
0.06	5.3500000000000005	0.0
0.06	5.4	0.0
0.06	5.45	0.0
0.06	5.5	0.0
0.06	5.55	0.0
0.06	5.6000000000000005	0.0
0.06	5.65	0.0
0.06	5.7	0.0
0.06	5.75	0.0
0.06	5.8	0.0
0.06	5.8500000000000005	0.0
0.06	5.9	0.0
0.06	5.95	0.0
0.06	6.	0.0
0.06	6.05	0.0
0.06	6.1000000000000005	0.0
0.06	6.15	0.0
0.06	6.2	0.0
0.06	6.25	0.0
0.06	6.3	0.0
0.06	6.3500000000000005	0.0
0.06	6.4	0.0
0.06	6.45	0.0
0.06	6.5	0.0
0.06	6.55	0.0
0.06	6.6000000000000005	0.0
0.06	6.65	0.0
0.06	6.7	0.0
0.06	6.75	0.0
0.06	6.8	0.0
0.06	6.8500000000000005	0.0
0.06	6.9	0.0
0.06	6.95	0.0
0.06	7.	0.0
0.06	7.05	0.0
0.06	7.1000000000000005	0.0
0.06	7.15	0.0
0.06	7.2	0.0
0.06	7.25	0.0
0.06	7.3	0.0
0.06	7.3500000000000005	0.0
0.06	7.4	0.0
0.06	7.45	0.0
0.06	7.5	0.0
0.06	7.55	0.0
0.06	7.6000000000000005	0.0
0.06	7.65	0.0
0.06	7.7	0.0
0.06	7.75	0.0
0.06	7.8	0.0
0.06	7.8500000000000005	0.0
0.06	7.9	0.0
0.06	7.95	0.0
0.06	8.	0.0
0.06	8.05	0.0
0.06	8.100000000000001	0.0
0.06	8.15	0.0
0.06	8.200000000000001	0.0
0.06	8.250000000000002	0.0
0.06	8.3	0.0
0.06	8.350000000000001	0.0
0.06	8.4	0.0
0.06	8.450000000000001	0.0
0.06	8.500000000000002	0.0
0.06	8.55	0.0
0.06	8.600000000000001	0.0
0.06	8.65	0.0
0.06	8.700000000000001	0.0
0.06	8.750000000000002	0.0
0.06	8.8	0.0
0.06	8.850000000000001	0.0
0.06	8.9	0.0
0.06	8.950000000000001	0.0
0.06	9.000000000000002	0.0
0.06	9.05	0.0
0.06	9.100000000000001	0.0
0.06	9.15	0.0
0.06	9.200000000000001	0.0
0.06	9.250000000000002	0.0
0.06	9.3	0.0
0.06	9.350000000000001	0.0
0.06	9.4	0.0
0.06	9.450000000000001	0.0
0.06	9.500000000000002	0.0
0.06	9.55	0.0
0.06	9.600000000000001	0.0
0.06	9.650000000000002	0.0
0.06	9.700000000000001	0.0
0.06	9.750000000000002	0.0
0.06	9.8	0.0
0.06	9.850000000000001	0.0
0.06	9.900000000000002	0.0
0.06	9.950000000000001	0.0
0.06	10.000000000000002	0.0
0.06	10.05	0.0
0.06	10.100000000000001	0.0
0.06	10.150000000000002	0.0
0.06	10.200000000000001	0.0
0.06	10.250000000000002	0.0
0.06	10.3	0.0
0.06	10.350000000000001	0.0
0.06	10.400000000000002	0.0
0.06	10.450000000000001	0.0
0.06	10.500000000000002	0.0
0.06	10.55	0.0
0.06	10.600000000000001	0.0
0.06	10.650000000000002	0.0
0.06	10.700000000000001	0.0
0.06	10.750000000000002	0.0
0.06	10.8	0.0
0.06	10.850000000000001	0.0
0.06	10.900000000000002	0.0
0.06	10.950000000000001	0.0
0.06	11.000000000000002	0.0
0.06	11.05	0.0
0.06	11.100000000000001	0.0
0.06	11.150000000000002	0.0
0.06	11.200000000000001	0.0
0.06	11.250000000000002	0.0
0.06	11.3	0.0
0.06	11.350000000000001	0.0
0.06	11.400000000000002	0.0
0.06	11.450000000000001	0.0
0.06	11.500000000000002	0.0
0.06	11.55	0.0
0.06	11.600000000000001	0.0
0.06	11.650000000000002	0.0
0.06	11.700000000000001	0.0
0.06	11.750000000000002	0.0
0.06	11.8	0.0
0.06	11.850000000000001	0.0
0.06	11.900000000000002	0.0
0.06	11.950000000000001	0.0
0.06	12.000000000000002	0.0
0.06	12.05	0.0
0.06	12.100000000000001	0.0
0.06	12.150000000000002	0.0
0.06	12.200000000000001	0.0
0.06	12.250000000000002	0.0
0.06	12.3	0.0
0.06	12.350000000000001	0.0
0.06	12.400000000000002	0.0
0.06	12.450000000000001	0.0
0.06	12.500000000000002	0.0
0.06	12.55	0.0
0.06	12.600000000000001	0.0
0.06	12.650000000000002	0.0
0.06	12.700000000000001	0.0
0.06	12.750000000000002	0.0
0.06	12.8	0.0
0.06	12.850000000000001	0.0
0.06	12.900000000000002	0.0
0.06	12.950000000000001	0.0
0.06	13.000000000000002	0.0
0.06	13.05	0.0
0.06	13.100000000000001	0.0
0.06	13.150000000000002	0.0
0.06	13.200000000000001	0.0
0.06	13.250000000000002	0.0
0.06	13.3	0.0
0.06	13.350000000000001	0.0
0.07	0.05	17.799814297668135
0.07	0.1	17.92648750673188
0.07	0.15000000000000002	18.082981382597293
0.07	0.2	17.948528462378476
0.07	0.25	17.757364390240095
0.07	0.3	17.81270090139987
0.07	0.35000000000000003	17.682844182518394
0.07	0.4	17.537968283593802
0.07	0.45	17.354792679246252
0.07	0.5	17.28104810078962
0.07	0.55	17.252081263746284
0.07	0.6000000000000001	17.173518917607392
0.07	0.6500000000000001	17.142599567225094
0.07	0.7000000000000001	17.124436586422057
0.07	0.7500000000000001	17.13634720036514
0.07	0.8	17.13378785871515
0.07	0.8500000000000001	17.120401010097755
0.07	0.9000000000000001	17.122777768506957
0.07	0.9500000000000001	17.050937568760748
0.07	1.	17.019664925909773
0.07	1.05	16.981108274705367
0.07	1.1	16.983920238607148
0.07	1.1500000000000001	16.98479159518263
0.07	1.2000000000000002	16.981568349949463
0.07	1.2500000000000002	16.968573321833457
0.07	1.3	16.954343831274592
0.07	1.35	16.938506721303778
0.07	1.4000000000000001	16.90104043335531
0.07	1.4500000000000002	16.887502272882575
0.07	1.5000000000000002	16.809068630130138
0.07	1.55	16.68354253432053
0.07	1.6	16.608920143675824
0.07	1.6500000000000001	16.61153963290158
0.07	1.7000000000000002	16.594567173828796
0.07	1.7500000000000002	16.594686203025717
0.07	1.8	16.595549724658376
0.07	1.85	16.595079066134304
0.07	1.9000000000000001	16.593334108095966
0.07	1.9500000000000002	16.590158676006496
0.07	2.	16.584880608359786
0.07	2.05	16.578280810717228
0.07	2.1	16.57107043334391
0.07	2.15	16.561461079994505
0.07	2.1999999999999997	16.548502157325483
0.07	2.25	16.537113545830547
0.07	2.3	16.509431870723915
0.07	2.35	16.493288057165447
0.07	2.4	16.475896372188785
0.07	2.45	16.451199875140738
0.07	2.5	16.43082188483052
0.07	2.55	16.411965579153236
0.07	2.6	16.3911382983244
0.07	2.65	16.368118640265894
0.07	2.7	16.342747452196903
0.07	2.75	16.314855080228952
0.07	2.8	16.28427217394979
0.07	2.85	16.25086357076211
0.07	2.9	16.214601870703127
0.07	2.95	16.17570714778212
0.07	3.	15.968485665349792
0.07	3.05	15.72954143714115
0.07	3.1	15.688638433430468
0.07	3.15	15.656877946282913
0.07	3.2	15.622093722643529
0.07	3.25	15.583935234400535
0.07	3.3	15.541994525195191
0.07	3.35	15.495817699602283
0.07	3.4	15.444976121563688
0.07	3.45	15.389399404069433
0.07	3.5	15.330626410288948
0.07	3.55	14.773785547606403
0.07	3.6	5.408828516211433
0.07	3.65	5.378739060031007
0.07	3.7	5.345137207760483
0.07	3.75	5.3075902253495855
0.07	3.8	5.265709514038921
0.07	3.85	5.2194537567126575
0.07	3.9	5.170188520647093
0.07	3.95	4.620074062868237
0.07	4.	0.0
0.07	4.05	0.0
0.07	4.1	0.0
0.07	4.15	0.0
0.07	4.2	0.0
0.07	4.25	0.0
0.07	4.3	0.0
0.07	4.35	0.0
0.07	4.4	0.0
0.07	4.45	0.0
0.07	4.5	0.0
0.07	4.55	0.0
0.07	4.6	0.0
0.07	4.65	0.0
0.07	4.7	0.0
0.07	4.75	0.0
0.07	4.8	0.0
0.07	4.8500000000000005	0.0
0.07	4.9	0.0
0.07	4.95	0.0
0.07	5.	0.0
0.07	5.05	0.0
0.07	5.1000000000000005	0.0
0.07	5.15	0.0
0.07	5.2	0.0
0.07	5.25	0.0
0.07	5.3	0.0
0.07	5.3500000000000005	0.0
0.07	5.4	0.0
0.07	5.45	0.0
0.07	5.5	0.0
0.07	5.55	0.0
0.07	5.6000000000000005	0.0
0.07	5.65	0.0
0.07	5.7	0.0
0.07	5.75	0.0
0.07	5.8	0.0
0.07	5.8500000000000005	0.0
0.07	5.9	0.0
0.07	5.95	0.0
0.07	6.	0.0
0.07	6.05	0.0
0.07	6.1000000000000005	0.0
0.07	6.15	0.0
0.07	6.2	0.0
0.07	6.25	0.0
0.07	6.3	0.0
0.07	6.3500000000000005	0.0
0.07	6.4	0.0
0.07	6.45	0.0
0.07	6.5	0.0
0.07	6.55	0.0
0.07	6.6000000000000005	0.0
0.07	6.65	0.0
0.07	6.7	0.0
0.07	6.75	0.0
0.07	6.8	0.0
0.07	6.8500000000000005	0.0
0.07	6.9	0.0
0.07	6.95	0.0
0.07	7.	0.0
0.07	7.05	0.0
0.07	7.1000000000000005	0.0
0.07	7.15	0.0
0.07	7.2	0.0
0.07	7.25	0.0
0.07	7.3	0.0
0.07	7.3500000000000005	0.0
0.07	7.4	0.0
0.07	7.45	0.0
0.07	7.5	0.0
0.07	7.55	0.0
0.07	7.6000000000000005	0.0
0.07	7.65	0.0
0.07	7.7	0.0
0.07	7.75	0.0
0.07	7.8	0.0
0.07	7.8500000000000005	0.0
0.07	7.9	0.0
0.07	7.95	0.0
0.07	8.	0.0
0.07	8.05	0.0
0.07	8.100000000000001	0.0
0.07	8.15	0.0
0.07	8.200000000000001	0.0
0.07	8.250000000000002	0.0
0.07	8.3	0.0
0.07	8.350000000000001	0.0
0.07	8.4	0.0
0.07	8.450000000000001	0.0
0.07	8.500000000000002	0.0
0.07	8.55	0.0
0.07	8.600000000000001	0.0
0.07	8.65	0.0
0.07	8.700000000000001	0.0
0.07	8.750000000000002	0.0
0.07	8.8	0.0
0.07	8.850000000000001	0.0
0.07	8.9	0.0
0.07	8.950000000000001	0.0
0.07	9.000000000000002	0.0
0.07	9.05	0.0
0.07	9.100000000000001	0.0
0.07	9.15	0.0
0.07	9.200000000000001	0.0
0.07	9.250000000000002	0.0
0.07	9.3	0.0
0.07	9.350000000000001	0.0
0.07	9.4	0.0
0.07	9.450000000000001	0.0
0.07	9.500000000000002	0.0
0.07	9.55	0.0
0.07	9.600000000000001	0.0
0.07	9.650000000000002	0.0
0.07	9.700000000000001	0.0
0.07	9.750000000000002	0.0
0.07	9.8	0.0
0.07	9.850000000000001	0.0
0.07	9.900000000000002	0.0
0.07	9.950000000000001	0.0
0.07	10.000000000000002	0.0
0.07	10.05	0.0
0.07	10.100000000000001	0.0
0.07	10.150000000000002	0.0
0.07	10.200000000000001	0.0
0.07	10.250000000000002	0.0
0.07	10.3	0.0
0.07	10.350000000000001	0.0
0.07	10.400000000000002	0.0
0.07	10.450000000000001	0.0
0.07	10.500000000000002	0.0
0.07	10.55	0.0
0.07	10.600000000000001	0.0
0.07	10.650000000000002	0.0
0.07	10.700000000000001	0.0
0.07	10.750000000000002	0.0
0.07	10.8	0.0
0.07	10.850000000000001	0.0
0.07	10.900000000000002	0.0
0.07	10.950000000000001	0.0
0.07	11.000000000000002	0.0
0.07	11.05	0.0
0.07	11.100000000000001	0.0
0.07	11.150000000000002	0.0
0.07	11.200000000000001	0.0
0.07	11.250000000000002	0.0
0.07	11.3	0.0
0.07	11.350000000000001	0.0
0.07	11.400000000000002	0.0
0.07	11.450000000000001	0.0
0.07	11.500000000000002	0.0
0.07	11.55	0.0
0.07	11.600000000000001	0.0
0.07	11.650000000000002	0.0
0.07	11.700000000000001	0.0
0.07	11.750000000000002	0.0
0.07	11.8	0.0
0.07	11.850000000000001	0.0
0.07	11.900000000000002	0.0
0.07	11.950000000000001	0.0
0.07	12.000000000000002	0.0
0.07	12.05	0.0
0.07	12.100000000000001	0.0
0.07	12.150000000000002	0.0
0.07	12.200000000000001	0.0
0.07	12.250000000000002	0.0
0.07	12.3	0.0
0.07	12.350000000000001	0.0
0.07	12.400000000000002	0.0
0.07	12.450000000000001	0.0
0.07	12.500000000000002	0.0
0.07	12.55	0.0
0.07	12.600000000000001	0.0
0.07	12.650000000000002	0.0
0.07	12.700000000000001	0.0
0.07	12.750000000000002	0.0
0.07	12.8	0.0
0.07	12.850000000000001	0.0
0.07	12.900000000000002	0.0
0.07	12.950000000000001	0.0
0.07	13.000000000000002	0.0
0.07	13.05	0.0
0.07	13.100000000000001	0.0
0.07	13.150000000000002	0.0
0.07	13.200000000000001	0.0
0.07	13.250000000000002	0.0
0.07	13.3	0.0
0.07	13.350000000000001	0.0
0.08	0.05	17.792107389607583
0.08	0.1	17.911971784962432
0.08	0.15000000000000002	18.066722927673794
0.08	0.2	17.921812596805516
0.08	0.25	17.729889073234283
0.08	0.3	17.786074111895243
0.08	0.35000000000000003	17.64864008448769
0.08	0.4	17.499261757069178
0.08	0.45	17.308980027825637
0.08	0.5	17.236151607402384
0.08	0.55	17.203942099843356
0.08	0.6000000000000001	17.12338800335512
0.08	0.6500000000000001	17.094268047842014
0.08	0.7000000000000001	17.072204348303348
0.08	0.7500000000000001	17.084540881251538
0.08	0.8	17.083622673839884
0.08	0.8500000000000001	17.07272553670062
0.08	0.9000000000000001	17.075867949031622
0.08	0.9500000000000001	17.011071679144894
0.08	1.	16.984190764003735
0.08	1.05	16.951463740793443
0.08	1.1	16.954967575165863
0.08	1.1500000000000001	16.9564963851293
0.08	1.2000000000000002	16.954046010043587
0.08	1.2500000000000002	16.94314454875898
0.08	1.3	16.930784579042296
0.08	1.35	16.916775748766536
0.08	1.4000000000000001	16.88393264871816
0.08	1.4500000000000002	16.87130838856255
0.08	1.5000000000000002	16.794420363268546
0.08	1.55	16.670943908903524
0.08	1.6	16.59800574900917
0.08	1.6500000000000001	16.601163688836017
0.08	1.7000000000000002	16.587668538848128
0.08	1.7500000000000002	16.588261450318562
0.08	1.8	16.58924477066794
0.08	1.85	16.58887136594849
0.08	1.9000000000000001	16.587229313009416
0.08	1.9500000000000002	16.584202091858984
0.08	2.	16.579030846013673
0.08	2.05	16.57253756250882
0.08	2.1	16.565441529341953
0.08	2.15	16.55613825271846
0.08	2.1999999999999997	16.543768655451853
0.08	2.25	16.532436043223427
0.08	2.3	16.50467205551648
0.08	2.35	16.48859833613419
0.08	2.4	16.47131405991511
0.08	2.45	16.447044939070647
0.08	2.5	16.42730799300573
0.08	2.55	16.40848224949275
0.08	2.6	16.387660809989544
0.08	2.65	16.364647654414977
0.08	2.7	16.339283730588004
0.08	2.75	16.31139949690741
0.08	2.8	16.28082571992687
0.08	2.85	16.247427333361994
0.08	2.9	16.211176963445617
0.08	2.95	16.172294476612212
0.08	3.	15.965261153511623
0.08	3.05	15.726639681323038
0.08	3.1	15.685736677617871
0.08	3.15	15.653976190508633
0.08	3.2	15.619191966937297
0.08	3.25	15.58103347869241
0.08	3.3	15.53909276948481
0.08	3.35	15.492915943894037
0.08	3.4	15.442074365853868
0.08	3.45	15.386497648355578
0.08	3.5	15.327724654570577
0.08	3.55	14.770883791755011
0.08	3.6	4.155115828277684
0.08	3.65	4.125026372097258
0.08	3.7	4.0914245198267345
0.08	3.75	4.053877537415836
0.08	3.8	4.011996826105172
0.08	3.85	3.9657410687789083
0.08	3.9	3.916475832713344
0.08	3.95	3.3663613749344874
0.08	4.	0.0
0.08	4.05	0.0
0.08	4.1	0.0
0.08	4.15	0.0
0.08	4.2	0.0
0.08	4.25	0.0
0.08	4.3	0.0
0.08	4.35	0.0
0.08	4.4	0.0
0.08	4.45	0.0
0.08	4.5	0.0
0.08	4.55	0.0
0.08	4.6	0.0
0.08	4.65	0.0
0.08	4.7	0.0
0.08	4.75	0.0
0.08	4.8	0.0
0.08	4.8500000000000005	0.0
0.08	4.9	0.0
0.08	4.95	0.0
0.08	5.	0.0
0.08	5.05	0.0
0.08	5.1000000000000005	0.0
0.08	5.15	0.0
0.08	5.2	0.0
0.08	5.25	0.0
0.08	5.3	0.0
0.08	5.3500000000000005	0.0
0.08	5.4	0.0
0.08	5.45	0.0
0.08	5.5	0.0
0.08	5.55	0.0
0.08	5.6000000000000005	0.0
0.08	5.65	0.0
0.08	5.7	0.0
0.08	5.75	0.0
0.08	5.8	0.0
0.08	5.8500000000000005	0.0
0.08	5.9	0.0
0.08	5.95	0.0
0.08	6.	0.0
0.08	6.05	0.0
0.08	6.1000000000000005	0.0
0.08	6.15	0.0
0.08	6.2	0.0
0.08	6.25	0.0
0.08	6.3	0.0
0.08	6.3500000000000005	0.0
0.08	6.4	0.0
0.08	6.45	0.0
0.08	6.5	0.0
0.08	6.55	0.0
0.08	6.6000000000000005	0.0
0.08	6.65	0.0
0.08	6.7	0.0
0.08	6.75	0.0
0.08	6.8	0.0
0.08	6.8500000000000005	0.0
0.08	6.9	0.0
0.08	6.95	0.0
0.08	7.	0.0
0.08	7.05	0.0
0.08	7.1000000000000005	0.0
0.08	7.15	0.0
0.08	7.2	0.0
0.08	7.25	0.0
0.08	7.3	0.0
0.08	7.3500000000000005	0.0
0.08	7.4	0.0
0.08	7.45	0.0
0.08	7.5	0.0
0.08	7.55	0.0
0.08	7.6000000000000005	0.0
0.08	7.65	0.0
0.08	7.7	0.0
0.08	7.75	0.0
0.08	7.8	0.0
0.08	7.8500000000000005	0.0
0.08	7.9	0.0
0.08	7.95	0.0
0.08	8.	0.0
0.08	8.05	0.0
0.08	8.100000000000001	0.0
0.08	8.15	0.0
0.08	8.200000000000001	0.0
0.08	8.250000000000002	0.0
0.08	8.3	0.0
0.08	8.350000000000001	0.0
0.08	8.4	0.0
0.08	8.450000000000001	0.0
0.08	8.500000000000002	0.0
0.08	8.55	0.0
0.08	8.600000000000001	0.0
0.08	8.65	0.0
0.08	8.700000000000001	0.0
0.08	8.750000000000002	0.0
0.08	8.8	0.0
0.08	8.850000000000001	0.0
0.08	8.9	0.0
0.08	8.950000000000001	0.0
0.08	9.000000000000002	0.0
0.08	9.05	0.0
0.08	9.100000000000001	0.0
0.08	9.15	0.0
0.08	9.200000000000001	0.0
0.08	9.250000000000002	0.0
0.08	9.3	0.0
0.08	9.350000000000001	0.0
0.08	9.4	0.0
0.08	9.450000000000001	0.0
0.08	9.500000000000002	0.0
0.08	9.55	0.0
0.08	9.600000000000001	0.0
0.08	9.650000000000002	0.0
0.08	9.700000000000001	0.0
0.08	9.750000000000002	0.0
0.08	9.8	0.0
0.08	9.850000000000001	0.0
0.08	9.900000000000002	0.0
0.08	9.950000000000001	0.0
0.08	10.000000000000002	0.0
0.08	10.05	0.0
0.08	10.100000000000001	0.0
0.08	10.150000000000002	0.0
0.08	10.200000000000001	0.0
0.08	10.250000000000002	0.0
0.08	10.3	0.0
0.08	10.350000000000001	0.0
0.08	10.400000000000002	0.0
0.08	10.450000000000001	0.0
0.08	10.500000000000002	0.0
0.08	10.55	0.0
0.08	10.600000000000001	0.0
0.08	10.650000000000002	0.0
0.08	10.700000000000001	0.0
0.08	10.750000000000002	0.0
0.08	10.8	0.0
0.08	10.850000000000001	0.0
0.08	10.900000000000002	0.0
0.08	10.950000000000001	0.0
0.08	11.000000000000002	0.0
0.08	11.05	0.0
0.08	11.100000000000001	0.0
0.08	11.150000000000002	0.0
0.08	11.200000000000001	0.0
0.08	11.250000000000002	0.0
0.08	11.3	0.0
0.08	11.350000000000001	0.0
0.08	11.400000000000002	0.0
0.08	11.450000000000001	0.0
0.08	11.500000000000002	0.0
0.08	11.55	0.0
0.08	11.600000000000001	0.0
0.08	11.650000000000002	0.0
0.08	11.700000000000001	0.0
0.08	11.750000000000002	0.0
0.08	11.8	0.0
0.08	11.850000000000001	0.0
0.08	11.900000000000002	0.0
0.08	11.950000000000001	0.0
0.08	12.000000000000002	0.0
0.08	12.05	0.0
0.08	12.100000000000001	0.0
0.08	12.150000000000002	0.0
0.08	12.200000000000001	0.0
0.08	12.250000000000002	0.0
0.08	12.3	0.0
0.08	12.350000000000001	0.0
0.08	12.400000000000002	0.0
0.08	12.450000000000001	0.0
0.08	12.500000000000002	0.0
0.08	12.55	0.0
0.08	12.600000000000001	0.0
0.08	12.650000000000002	0.0
0.08	12.700000000000001	0.0
0.08	12.750000000000002	0.0
0.08	12.8	0.0
0.08	12.850000000000001	0.0
0.08	12.900000000000002	0.0
0.08	12.950000000000001	0.0
0.08	13.000000000000002	0.0
0.08	13.05	0.0
0.08	13.100000000000001	0.0
0.08	13.150000000000002	0.0
0.08	13.200000000000001	0.0
0.08	13.250000000000002	0.0
0.08	13.3	0.0
0.08	13.350000000000001	0.0
0.09	0.05	17.784744446261637
0.09	0.1	17.89819149533231
0.09	0.15000000000000002	18.051598141202753
0.09	0.2	17.897715687015708
0.09	0.25	17.70628431999971
0.09	0.3	17.762836407315607
0.09	0.35000000000000003	17.617454142841453
0.09	0.4	17.463285806236666
0.09	0.45	17.266801205096645
0.09	0.5	17.195149957671468
0.09	0.55	17.159592194692856
0.09	0.6000000000000001	17.077359043718197
0.09	0.6500000000000001	17.049495426848278
0.09	0.7000000000000001	17.02334707982584
0.09	0.7500000000000001	17.036027749161963
0.09	0.8	17.036689885642065
0.09	0.8500000000000001	17.028178747273227
0.09	0.9000000000000001	17.032080504854154
0.09	0.9500000000000001	16.974236126699854
0.09	1.	16.95150689930531
0.09	1.05	16.924087373223536
0.09	1.1	16.92820917732664
0.09	1.1500000000000001	16.930340759201282
0.09	1.2000000000000002	16.928539383315144
0.09	1.2500000000000002	16.9194494368605
0.09	1.3	16.908785407877435
0.09	1.35	16.896428498551796
0.09	1.4000000000000001	16.867653702883768
0.09	1.4500000000000002	16.8558648379572
0.09	1.5000000000000002	16.78058198801268
0.09	1.55	16.65937258183525
0.09	1.6	16.58823380685289
0.09	1.6500000000000001	16.591810810067734
0.09	1.7000000000000002	16.58124267370891
0.09	1.7500000000000002	16.582225516006556
0.09	1.8	16.58330216025448
0.09	1.85	16.583002919482183
0.09	1.9000000000000001	16.581439622912743
0.09	1.9500000000000002	16.57852098716814
0.09	2.	16.573431116680453
0.09	2.05	16.567019561311962
0.09	2.1	16.56001152981599
0.09	2.15	16.55093245254715
0.09	2.1999999999999997	16.53903587470228
0.09	2.25	16.52774553377009
0.09	2.3	16.499875663991524
0.09	2.35	16.483854298846012
0.09	2.4	16.466655287291722
0.09	2.45	16.442748467255647
0.09	2.5	16.423511269060228
0.09	2.55	16.404707135195846
0.09	2.6	16.38389182560181
0.09	2.65	16.360885493580295
0.09	2.7	16.335529192449716
0.09	2.75	16.307653498354647
0.09	2.8	16.277089300489788
0.09	2.85	16.243701633545882
0.09	2.9	16.20746314307634
0.09	2.95	16.168593490032908
0.09	3.	15.961757487382538
0.09	3.05	15.7234740781144
0.09	3.1	15.682571074411232
0.09	3.15	15.650810587312737
0.09	3.2	15.616026363760286
0.09	3.25	15.577867875515295
0.09	3.3	15.535927166307568
0.09	3.35	15.489750340716915
0.09	3.4	15.43890876267666
0.09	3.45	15.38333204517814
0.09	3.5	15.324559051392887
0.09	3.55	14.767718188569852
0.09	3.6	2.901526196498673
0.09	3.65	2.8714367403182477
0.09	3.7	2.8378348880477233
0.09	3.75	2.800287905636826
0.09	3.8	2.7584071943261614
0.09	3.85	2.712151436999897
0.09	3.9	2.662886200934333
0.09	3.95	2.1127717431554767
0.09	4.	0.0
0.09	4.05	0.0
0.09	4.1	0.0
0.09	4.15	0.0
0.09	4.2	0.0
0.09	4.25	0.0
0.09	4.3	0.0
0.09	4.35	0.0
0.09	4.4	0.0
0.09	4.45	0.0
0.09	4.5	0.0
0.09	4.55	0.0
0.09	4.6	0.0
0.09	4.65	0.0
0.09	4.7	0.0
0.09	4.75	0.0
0.09	4.8	0.0
0.09	4.8500000000000005	0.0
0.09	4.9	0.0
0.09	4.95	0.0
0.09	5.	0.0
0.09	5.05	0.0
0.09	5.1000000000000005	0.0
0.09	5.15	0.0
0.09	5.2	0.0
0.09	5.25	0.0
0.09	5.3	0.0
0.09	5.3500000000000005	0.0
0.09	5.4	0.0
0.09	5.45	0.0
0.09	5.5	0.0
0.09	5.55	0.0
0.09	5.6000000000000005	0.0
0.09	5.65	0.0
0.09	5.7	0.0
0.09	5.75	0.0
0.09	5.8	0.0
0.09	5.8500000000000005	0.0
0.09	5.9	0.0
0.09	5.95	0.0
0.09	6.	0.0
0.09	6.05	0.0
0.09	6.1000000000000005	0.0
0.09	6.15	0.0
0.09	6.2	0.0
0.09	6.25	0.0
0.09	6.3	0.0
0.09	6.3500000000000005	0.0
0.09	6.4	0.0
0.09	6.45	0.0
0.09	6.5	0.0
0.09	6.55	0.0
0.09	6.6000000000000005	0.0
0.09	6.65	0.0
0.09	6.7	0.0
0.09	6.75	0.0
0.09	6.8	0.0
0.09	6.8500000000000005	0.0
0.09	6.9	0.0
0.09	6.95	0.0
0.09	7.	0.0
0.09	7.05	0.0
0.09	7.1000000000000005	0.0
0.09	7.15	0.0
0.09	7.2	0.0
0.09	7.25	0.0
0.09	7.3	0.0
0.09	7.3500000000000005	0.0
0.09	7.4	0.0
0.09	7.45	0.0
0.09	7.5	0.0
0.09	7.55	0.0
0.09	7.6000000000000005	0.0
0.09	7.65	0.0
0.09	7.7	0.0
0.09	7.75	0.0
0.09	7.8	0.0
0.09	7.8500000000000005	0.0
0.09	7.9	0.0
0.09	7.95	0.0
0.09	8.	0.0
0.09	8.05	0.0
0.09	8.100000000000001	0.0
0.09	8.15	0.0
0.09	8.200000000000001	0.0
0.09	8.250000000000002	0.0
0.09	8.3	0.0
0.09	8.350000000000001	0.0
0.09	8.4	0.0
0.09	8.450000000000001	0.0
0.09	8.500000000000002	0.0
0.09	8.55	0.0
0.09	8.600000000000001	0.0
0.09	8.65	0.0
0.09	8.700000000000001	0.0
0.09	8.750000000000002	0.0
0.09	8.8	0.0
0.09	8.850000000000001	0.0
0.09	8.9	0.0
0.09	8.950000000000001	0.0
0.09	9.000000000000002	0.0
0.09	9.05	0.0
0.09	9.100000000000001	0.0
0.09	9.15	0.0
0.09	9.200000000000001	0.0
0.09	9.250000000000002	0.0
0.09	9.3	0.0
0.09	9.350000000000001	0.0
0.09	9.4	0.0
0.09	9.450000000000001	0.0
0.09	9.500000000000002	0.0
0.09	9.55	0.0
0.09	9.600000000000001	0.0
0.09	9.650000000000002	0.0
0.09	9.700000000000001	0.0
0.09	9.750000000000002	0.0
0.09	9.8	0.0
0.09	9.850000000000001	0.0
0.09	9.900000000000002	0.0
0.09	9.950000000000001	0.0
0.09	10.000000000000002	0.0
0.09	10.05	0.0
0.09	10.100000000000001	0.0
0.09	10.150000000000002	0.0
0.09	10.200000000000001	0.0
0.09	10.250000000000002	0.0
0.09	10.3	0.0
0.09	10.350000000000001	0.0
0.09	10.400000000000002	0.0
0.09	10.450000000000001	0.0
0.09	10.500000000000002	0.0
0.09	10.55	0.0
0.09	10.600000000000001	0.0
0.09	10.650000000000002	0.0
0.09	10.700000000000001	0.0
0.09	10.750000000000002	0.0
0.09	10.8	0.0
0.09	10.850000000000001	0.0
0.09	10.900000000000002	0.0
0.09	10.950000000000001	0.0
0.09	11.000000000000002	0.0
0.09	11.05	0.0
0.09	11.100000000000001	0.0
0.09	11.150000000000002	0.0
0.09	11.200000000000001	0.0
0.09	11.250000000000002	0.0
0.09	11.3	0.0
0.09	11.350000000000001	0.0
0.09	11.400000000000002	0.0
0.09	11.450000000000001	0.0
0.09	11.500000000000002	0.0
0.09	11.55	0.0
0.09	11.600000000000001	0.0
0.09	11.650000000000002	0.0
0.09	11.700000000000001	0.0
0.09	11.750000000000002	0.0
0.09	11.8	0.0
0.09	11.850000000000001	0.0
0.09	11.900000000000002	0.0
0.09	11.950000000000001	0.0
0.09	12.000000000000002	0.0
0.09	12.05	0.0
0.09	12.100000000000001	0.0
0.09	12.150000000000002	0.0
0.09	12.200000000000001	0.0
0.09	12.250000000000002	0.0
0.09	12.3	0.0
0.09	12.350000000000001	0.0
0.09	12.400000000000002	0.0
0.09	12.450000000000001	0.0
0.09	12.500000000000002	0.0
0.09	12.55	0.0
0.09	12.600000000000001	0.0
0.09	12.650000000000002	0.0
0.09	12.700000000000001	0.0
0.09	12.750000000000002	0.0
0.09	12.8	0.0
0.09	12.850000000000001	0.0
0.09	12.900000000000002	0.0
0.09	12.950000000000001	0.0
0.09	13.000000000000002	0.0
0.09	13.05	0.0
0.09	13.100000000000001	0.0
0.09	13.150000000000002	0.0
0.09	13.200000000000001	0.0
0.09	13.250000000000002	0.0
0.09	13.3	0.0
0.09	13.350000000000001	0.0
0.1	0.05	17.777645155866797
0.1	0.1	17.884937707958404
0.1	0.15000000000000002	18.037287168758887
0.1	0.2	17.875624595181208
0.1	0.25	17.685493367521882
0.1	0.3	17.74205709339281
0.1	0.35000000000000003	17.588543407200728
0.1	0.4	17.429571439203343
0.1	0.45	17.227932526011678
0.1	0.5	17.157762246607252
0.1	0.55	17.118789311364143
0.1	0.6000000000000001	17.03521278771126
0.1	0.6500000000000001	17.008129334892
0.1	0.7000000000000001	16.97774906443114
0.1	0.7500000000000001	16.990736812378373
0.1	0.8	16.99291605751944
0.1	0.8500000000000001	16.98666826545865
0.1	0.9000000000000001	16.99132644507554
0.1	0.9500000000000001	16.940242462409987
0.1	1.	16.921409505724125
0.1	1.05	16.898799762581707
0.1	1.1	16.903491650501408
0.1	1.1500000000000001	16.906188215705534
0.1	1.2000000000000002	16.904963233689767
0.1	1.2500000000000002	16.897483547211753
0.1	1.3	16.888360756538614
0.1	1.35	16.877500826612405
0.1	1.4000000000000001	16.852310494006414
0.1	1.4500000000000002	16.841297440901215
0.1	1.5000000000000002	16.767706352148956
0.1	1.55	16.648982546641925
0.1	1.6	16.579763284767576
0.1	1.6500000000000001	16.583678066162243
0.1	1.7000000000000002	16.57557759166098
0.1	1.7500000000000002	16.57688418386325
0.1	1.8	16.578036305821282
0.1	1.85	16.57779573690918
0.1	1.9000000000000001	16.57629491563948
0.1	1.9500000000000002	16.57345873373761
0.1	2.	16.56843317500937
0.1	2.05	16.56208668436853
0.1	2.1	16.555148929090564
0.1	2.15	16.546242900680113
0.1	2.1999999999999997	16.53473314656432
0.1	2.25	16.523476232390923
0.1	2.3	16.495503427977066
0.1	2.35	16.479523160591697
0.1	2.4	16.462392592621573
0.1	2.45	16.43879324635378
0.1	2.5	16.419953232869204
0.1	2.55	16.401164876110744
0.1	2.6	16.38035560443856
0.1	2.65	16.357355993377602
0.1	2.7	16.332007200090285
0.1	2.75	16.3041399166042
0.1	2.8	16.273585152791263
0.1	2.85	16.240208042651957
0.1	2.9	16.203981249882233
0.1	2.95	16.165124234033573
0.1	3.	15.95848244159375
0.1	3.05	15.720531360024111
0.1	3.1	15.679628356321512
0.1	3.15	15.647867869225971
0.1	3.2	15.61308364567869
0.1	3.25	15.574925157433691
0.1	3.3	15.532984448225957
0.1	3.35	15.486807622635311
0.1	3.4	15.435966044595052
0.1	3.45	15.380389327096522
0.1	3.5	15.321616333311253
0.1	3.55	14.764775470487798
0.1	3.6	1.6476812866575181
0.1	3.65	1.6175918304770924
0.1	3.7	1.5839899782065683
0.1	3.75	1.5464429957956707
0.1	3.8	1.5045622844850062
0.1	3.85	1.4583065271587419
0.1	3.9	1.4090412910931778
0.1	3.95	0.8589268333143215
0.1	4.	0.0
0.1	4.05	0.0
0.1	4.1	0.0
0.1	4.15	0.0
0.1	4.2	0.0
0.1	4.25	0.0
0.1	4.3	0.0
0.1	4.35	0.0
0.1	4.4	0.0
0.1	4.45	0.0
0.1	4.5	0.0
0.1	4.55	0.0
0.1	4.6	0.0
0.1	4.65	0.0
0.1	4.7	0.0
0.1	4.75	0.0
0.1	4.8	0.0
0.1	4.8500000000000005	0.0
0.1	4.9	0.0
0.1	4.95	0.0
0.1	5.	0.0
0.1	5.05	0.0
0.1	5.1000000000000005	0.0
0.1	5.15	0.0
0.1	5.2	0.0
0.1	5.25	0.0
0.1	5.3	0.0
0.1	5.3500000000000005	0.0
0.1	5.4	0.0
0.1	5.45	0.0
0.1	5.5	0.0
0.1	5.55	0.0
0.1	5.6000000000000005	0.0
0.1	5.65	0.0
0.1	5.7	0.0
0.1	5.75	0.0
0.1	5.8	0.0
0.1	5.8500000000000005	0.0
0.1	5.9	0.0
0.1	5.95	0.0
0.1	6.	0.0
0.1	6.05	0.0
0.1	6.1000000000000005	0.0
0.1	6.15	0.0
0.1	6.2	0.0
0.1	6.25	0.0
0.1	6.3	0.0
0.1	6.3500000000000005	0.0
0.1	6.4	0.0
0.1	6.45	0.0
0.1	6.5	0.0
0.1	6.55	0.0
0.1	6.6000000000000005	0.0
0.1	6.65	0.0
0.1	6.7	0.0
0.1	6.75	0.0
0.1	6.8	0.0
0.1	6.8500000000000005	0.0
0.1	6.9	0.0
0.1	6.95	0.0
0.1	7.	0.0
0.1	7.05	0.0
0.1	7.1000000000000005	0.0
0.1	7.15	0.0
0.1	7.2	0.0
0.1	7.25	0.0
0.1	7.3	0.0
0.1	7.3500000000000005	0.0
0.1	7.4	0.0
0.1	7.45	0.0
0.1	7.5	0.0
0.1	7.55	0.0
0.1	7.6000000000000005	0.0
0.1	7.65	0.0
0.1	7.7	0.0
0.1	7.75	0.0
0.1	7.8	0.0
0.1	7.8500000000000005	0.0
0.1	7.9	0.0
0.1	7.95	0.0
0.1	8.	0.0
0.1	8.05	0.0
0.1	8.100000000000001	0.0
0.1	8.15	0.0
0.1	8.200000000000001	0.0
0.1	8.250000000000002	0.0
0.1	8.3	0.0
0.1	8.350000000000001	0.0
0.1	8.4	0.0
0.1	8.450000000000001	0.0
0.1	8.500000000000002	0.0
0.1	8.55	0.0
0.1	8.600000000000001	0.0
0.1	8.65	0.0
0.1	8.700000000000001	0.0
0.1	8.750000000000002	0.0
0.1	8.8	0.0
0.1	8.850000000000001	0.0
0.1	8.9	0.0
0.1	8.950000000000001	0.0
0.1	9.000000000000002	0.0
0.1	9.05	0.0
0.1	9.100000000000001	0.0
0.1	9.15	0.0
0.1	9.200000000000001	0.0
0.1	9.250000000000002	0.0
0.1	9.3	0.0
0.1	9.350000000000001	0.0
0.1	9.4	0.0
0.1	9.450000000000001	0.0
0.1	9.500000000000002	0.0
0.1	9.55	0.0
0.1	9.600000000000001	0.0
0.1	9.650000000000002	0.0
0.1	9.700000000000001	0.0
0.1	9.750000000000002	0.0
0.1	9.8	0.0
0.1	9.850000000000001	0.0
0.1	9.900000000000002	0.0
0.1	9.950000000000001	0.0
0.1	10.000000000000002	0.0
0.1	10.05	0.0
0.1	10.100000000000001	0.0
0.1	10.150000000000002	0.0
0.1	10.200000000000001	0.0
0.1	10.250000000000002	0.0
0.1	10.3	0.0
0.1	10.350000000000001	0.0
0.1	10.400000000000002	0.0
0.1	10.450000000000001	0.0
0.1	10.500000000000002	0.0
0.1	10.55	0.0
0.1	10.600000000000001	0.0
0.1	10.650000000000002	0.0
0.1	10.700000000000001	0.0
0.1	10.750000000000002	0.0
0.1	10.8	0.0
0.1	10.850000000000001	0.0
0.1	10.900000000000002	0.0
0.1	10.950000000000001	0.0
0.1	11.000000000000002	0.0
0.1	11.05	0.0
0.1	11.100000000000001	0.0
0.1	11.150000000000002	0.0
0.1	11.200000000000001	0.0
0.1	11.250000000000002	0.0
0.1	11.3	0.0
0.1	11.350000000000001	0.0
0.1	11.400000000000002	0.0
0.1	11.450000000000001	0.0
0.1	11.500000000000002	0.0
0.1	11.55	0.0
0.1	11.600000000000001	0.0
0.1	11.650000000000002	0.0
0.1	11.700000000000001	0.0
0.1	11.750000000000002	0.0
0.1	11.8	0.0
0.1	11.850000000000001	0.0
0.1	11.900000000000002	0.0
0.1	11.950000000000001	0.0
0.1	12.000000000000002	0.0
0.1	12.05	0.0
0.1	12.100000000000001	0.0
0.1	12.150000000000002	0.0
0.1	12.200000000000001	0.0
0.1	12.250000000000002	0.0
0.1	12.3	0.0
0.1	12.350000000000001	0.0
0.1	12.400000000000002	0.0
0.1	12.450000000000001	0.0
0.1	12.500000000000002	0.0
0.1	12.55	0.0
0.1	12.600000000000001	0.0
0.1	12.650000000000002	0.0
0.1	12.700000000000001	0.0
0.1	12.750000000000002	0.0
0.1	12.8	0.0
0.1	12.850000000000001	0.0
0.1	12.900000000000002	0.0
0.1	12.950000000000001	0.0
0.1	13.000000000000002	0.0
0.1	13.05	0.0
0.1	13.100000000000001	0.0
0.1	13.150000000000002	0.0
0.1	13.200000000000001	0.0
0.1	13.250000000000002	0.0
0.1	13.3	0.0
0.1	13.350000000000001	0.0
0.2	0.05	17.712854389843738
0.2	0.1	17.761195502643258
0.2	0.15000000000000002	17.90985327529783
0.2	0.2	17.704514962094265
0.2	0.25	17.542805831977994
0.2	0.3	17.59328892024718
0.2	0.35000000000000003	17.362020851311737
0.2	0.4	17.169906914333986
0.2	0.45	16.965322306228508
0.2	0.5	16.918455146304275
0.2	0.55	16.843935928457967
0.2	0.6000000000000001	16.764390313416595
0.2	0.6500000000000001	16.733470150901574
0.2	0.7000000000000001	16.66117531040647
0.2	0.7500000000000001	16.676601944534923
0.2	0.8	16.689435162237903
0.2	0.8500000000000001	16.69742395361099
0.2	0.9000000000000001	16.70855516150605
0.2	0.9500000000000001	16.70440000703247
0.2	1.	16.70989718505728
0.2	1.05	16.714047608252386
0.2	1.1	16.72287814398893
0.2	1.1500000000000001	16.729780208513986
0.2	1.2000000000000002	16.732369395751657
0.2	1.2500000000000002	16.734366864592733
0.2	1.3	16.734478996086054
0.2	1.35	16.732603241980602
0.2	1.4000000000000001	16.72617749134399
0.2	1.4500000000000002	16.720755079206384
0.2	1.5000000000000002	16.665477683551845
0.2	1.55	16.574725519166385
0.2	1.6	16.525136673822015
0.2	1.6500000000000001	16.530401487844745
0.2	1.7000000000000002	16.532697881168943
0.2	1.7500000000000002	16.535314517568093
0.2	1.8	16.53676135412725
0.2	1.85	16.53671915118116
0.2	1.9000000000000001	16.535433719942485
0.2	1.9500000000000002	16.532861751268893
0.2	2.	16.528052125437668
0.2	2.05	16.521925866769166
0.2	2.1	16.515231102664963
0.2	2.15	16.50694287474097
0.2	2.1999999999999997	16.496951669280836
0.2	2.25	16.485787875170548
0.2	2.3	16.45667714338164
0.2	2.35	16.44080168435119
0.2	2.4	16.423934753135384
0.2	2.45	16.40173258299593
0.2	2.5	16.384523583774214
0.2	2.55	16.365809359382137
0.2	2.6	16.34505924984169
0.2	2.65	16.322125483109982
0.2	2.7	16.296850230046733
0.2	2.75	16.269065313070335
0.2	2.8	16.238602917828075
0.2	2.85	16.20532914297134
0.2	2.9	16.16921686004241
0.2	2.95	16.130483488158287
0.2	3.	15.925736702737408
0.2	3.05	15.691007305941516
0.2	3.1	15.650104302239136
0.2	3.15	15.6183438151447
0.2	3.2	15.58355959159936
0.2	3.25	15.545401103354362
0.2	3.3	15.503460394146627
0.2	3.35	15.457283568555981
0.2	3.4	15.406441990515718
0.2	3.45	15.350865273017188
0.2	3.5	15.292092279231921
0.2	3.55	14.73525141640844
0.2	3.6	-10.88910004098393
0.2	3.65	-10.919189497164355
0.2	3.7	-10.95279134943488
0.2	3.75	-10.990338331845777
0.2	3.8	-11.032219043156442
0.2	3.85	-11.078474800482706
0.2	3.9	-11.12774003654827
0.2	3.95	-11.677854494327127
0.2	4.	0.0
0.2	4.05	0.0
0.2	4.1	0.0
0.2	4.15	0.0
0.2	4.2	0.0
0.2	4.25	0.0
0.2	4.3	0.0
0.2	4.35	0.0
0.2	4.4	0.0
0.2	4.45	0.0
0.2	4.5	0.0
0.2	4.55	0.0
0.2	4.6	0.0
0.2	4.65	0.0
0.2	4.7	0.0
0.2	4.75	0.0
0.2	4.8	0.0
0.2	4.8500000000000005	0.0
0.2	4.9	0.0
0.2	4.95	0.0
0.2	5.	0.0
0.2	5.05	0.0
0.2	5.1000000000000005	0.0
0.2	5.15	0.0
0.2	5.2	0.0
0.2	5.25	0.0
0.2	5.3	0.0
0.2	5.3500000000000005	0.0
0.2	5.4	0.0
0.2	5.45	0.0
0.2	5.5	0.0
0.2	5.55	0.0
0.2	5.6000000000000005	0.0
0.2	5.65	0.0
0.2	5.7	0.0
0.2	5.75	0.0
0.2	5.8	0.0
0.2	5.8500000000000005	0.0
0.2	5.9	0.0
0.2	5.95	0.0
0.2	6.	0.0
0.2	6.05	0.0
0.2	6.1000000000000005	0.0
0.2	6.15	0.0
0.2	6.2	0.0
0.2	6.25	0.0
0.2	6.3	0.0
0.2	6.3500000000000005	0.0
0.2	6.4	0.0
0.2	6.45	0.0
0.2	6.5	0.0
0.2	6.55	0.0
0.2	6.6000000000000005	0.0
0.2	6.65	0.0
0.2	6.7	0.0
0.2	6.75	0.0
0.2	6.8	0.0
0.2	6.8500000000000005	0.0
0.2	6.9	0.0
0.2	6.95	0.0
0.2	7.	0.0
0.2	7.05	0.0
0.2	7.1000000000000005	0.0
0.2	7.15	0.0
0.2	7.2	0.0
0.2	7.25	0.0
0.2	7.3	0.0
0.2	7.3500000000000005	0.0
0.2	7.4	0.0
0.2	7.45	0.0
0.2	7.5	0.0
0.2	7.55	0.0
0.2	7.6000000000000005	0.0
0.2	7.65	0.0
0.2	7.7	0.0
0.2	7.75	0.0
0.2	7.8	0.0
0.2	7.8500000000000005	0.0
0.2	7.9	0.0
0.2	7.95	0.0
0.2	8.	0.0
0.2	8.05	0.0
0.2	8.100000000000001	0.0
0.2	8.15	0.0
0.2	8.200000000000001	0.0
0.2	8.250000000000002	0.0
0.2	8.3	0.0
0.2	8.350000000000001	0.0
0.2	8.4	0.0
0.2	8.450000000000001	0.0
0.2	8.500000000000002	0.0
0.2	8.55	0.0
0.2	8.600000000000001	0.0
0.2	8.65	0.0
0.2	8.700000000000001	0.0
0.2	8.750000000000002	0.0
0.2	8.8	0.0
0.2	8.850000000000001	0.0
0.2	8.9	0.0
0.2	8.950000000000001	0.0
0.2	9.000000000000002	0.0
0.2	9.05	0.0
0.2	9.100000000000001	0.0
0.2	9.15	0.0
0.2	9.200000000000001	0.0
0.2	9.250000000000002	0.0
0.2	9.3	0.0
0.2	9.350000000000001	0.0
0.2	9.4	0.0
0.2	9.450000000000001	0.0
0.2	9.500000000000002	0.0
0.2	9.55	0.0
0.2	9.600000000000001	0.0
0.2	9.650000000000002	0.0
0.2	9.700000000000001	0.0
0.2	9.750000000000002	0.0
0.2	9.8	0.0
0.2	9.850000000000001	0.0
0.2	9.900000000000002	0.0
0.2	9.950000000000001	0.0
0.2	10.000000000000002	0.0
0.2	10.05	0.0
0.2	10.100000000000001	0.0
0.2	10.150000000000002	0.0
0.2	10.200000000000001	0.0
0.2	10.250000000000002	0.0
0.2	10.3	0.0
0.2	10.350000000000001	0.0
0.2	10.400000000000002	0.0
0.2	10.450000000000001	0.0
0.2	10.500000000000002	0.0
0.2	10.55	0.0
0.2	10.600000000000001	0.0
0.2	10.650000000000002	0.0
0.2	10.700000000000001	0.0
0.2	10.750000000000002	0.0
0.2	10.8	0.0
0.2	10.850000000000001	0.0
0.2	10.900000000000002	0.0
0.2	10.950000000000001	0.0
0.2	11.000000000000002	0.0
0.2	11.05	0.0
0.2	11.100000000000001	0.0
0.2	11.150000000000002	0.0
0.2	11.200000000000001	0.0
0.2	11.250000000000002	0.0
0.2	11.3	0.0
0.2	11.350000000000001	0.0
0.2	11.400000000000002	0.0
0.2	11.450000000000001	0.0
0.2	11.500000000000002	0.0
0.2	11.55	0.0
0.2	11.600000000000001	0.0
0.2	11.650000000000002	0.0
0.2	11.700000000000001	0.0
0.2	11.750000000000002	0.0
0.2	11.8	0.0
0.2	11.850000000000001	0.0
0.2	11.900000000000002	0.0
0.2	11.950000000000001	0.0
0.2	12.000000000000002	0.0
0.2	12.05	0.0
0.2	12.100000000000001	0.0
0.2	12.150000000000002	0.0
0.2	12.200000000000001	0.0
0.2	12.250000000000002	0.0
0.2	12.3	0.0
0.2	12.350000000000001	0.0
0.2	12.400000000000002	0.0
0.2	12.450000000000001	0.0
0.2	12.500000000000002	0.0
0.2	12.55	0.0
0.2	12.600000000000001	0.0
0.2	12.650000000000002	0.0
0.2	12.700000000000001	0.0
0.2	12.750000000000002	0.0
0.2	12.8	0.0
0.2	12.850000000000001	0.0
0.2	12.900000000000002	0.0
0.2	12.950000000000001	0.0
0.2	13.000000000000002	0.0
0.2	13.05	0.0
0.2	13.100000000000001	0.0
0.2	13.150000000000002	0.0
0.2	13.200000000000001	0.0
0.2	13.250000000000002	0.0
0.2	13.3	0.0
0.2	13.350000000000001	0.0
0.3	0.05	17.653884897826845
0.3	0.1	17.640511995668472
0.3	0.15000000000000002	17.79079431017073
0.3	0.2	17.5785767005821
0.3	0.25	17.444765112670115
0.3	0.3	17.48865460597006
0.3	0.35000000000000003	17.188846216129207
0.3	0.4	16.993526648419046
0.3	0.45	16.829860668062324
0.3	0.5	16.80287399098608
0.3	0.55	16.695702808718654
0.3	0.6000000000000001	16.632414609803345
0.3	0.6500000000000001	16.59530699990004
0.3	0.7000000000000001	16.489494141146267
0.3	0.7500000000000001	16.506694265183402
0.3	0.8	16.524331723338125
0.3	0.8500000000000001	16.536614336248377
0.3	0.9000000000000001	16.55186700863912
0.3	0.9500000000000001	16.563888155258727
0.3	1.	16.577502357856677
0.3	1.05	16.58953309607755
0.3	1.1	16.601124400940453
0.3	1.1500000000000001	16.610844931455286
0.3	1.2000000000000002	16.615573691318026
0.3	1.2500000000000002	16.62160225308174
0.3	1.3	16.625783852867443
0.3	1.35	16.628045362413374
0.3	1.4000000000000001	16.62776395701181
0.3	1.4500000000000002	16.626124125059874
0.3	1.5000000000000002	16.587532236557905
0.3	1.55	16.522043034487144
0.3	1.6	16.488333929062993
0.3	1.6500000000000001	16.493762706003764
0.3	1.7000000000000002	16.497617431777822
0.3	1.7500000000000002	16.500388776446165
0.3	1.8	16.501846809820776
0.3	1.85	16.50177914867561
0.3	1.9000000000000001	16.50047259530522
0.3	1.9500000000000002	16.497888120844866
0.3	2.	16.493047629818303
0.3	2.05	16.486886578865388
0.3	2.1	16.48016193994887
0.3	2.15	16.47189168134935
0.3	2.1999999999999997	16.46204942312696
0.3	2.25	16.450827064179833
0.3	2.3	16.42041313836641
0.3	2.35	16.40445603322879
0.3	2.4	16.387625971372128
0.3	2.45	16.365670507745744
0.3	2.5	16.348822770960002
0.3	2.55	16.33016640037534
0.3	2.6	16.30947739863804
0.3	2.65	16.286611621798315
0.3	2.7	16.261412280565974
0.3	2.75	16.233712355386054
0.3	2.8	16.20334523393191
0.3	2.85	16.170177995918138
0.3	2.9	16.134183695549716
0.3	2.95	16.095577656269118
0.3	3.	15.892773365169194
0.3	3.05	15.66130737113346
0.3	3.1	15.62040436743108
0.3	3.15	15.588643880336644
0.3	3.2	15.553859656791305
0.3	3.25	15.515701168546306
0.3	3.3	15.473760459338571
0.3	3.35	15.427583633747926
0.3	3.4	15.376742055707664
0.3	3.45	15.321165338209132
0.3	3.5	15.262392344423864
0.3	3.55	14.705551481600384
0.3	3.6	-23.426167371580334
0.3	3.65	-23.456256827760757
0.3	3.7	-23.489858680031283
0.3	3.75	-23.52740566244218
0.3	3.8	-23.569286373752846
0.3	3.85	-23.61554213107911
0.3	3.9	-23.664807367144675
0.3	3.95	-24.214921824923533
0.3	4.	0.0
0.3	4.05	0.0
0.3	4.1	0.0
0.3	4.15	0.0
0.3	4.2	0.0
0.3	4.25	0.0
0.3	4.3	0.0
0.3	4.35	0.0
0.3	4.4	0.0
0.3	4.45	0.0
0.3	4.5	0.0
0.3	4.55	0.0
0.3	4.6	0.0
0.3	4.65	0.0
0.3	4.7	0.0
0.3	4.75	0.0
0.3	4.8	0.0
0.3	4.8500000000000005	0.0
0.3	4.9	0.0
0.3	4.95	0.0
0.3	5.	0.0
0.3	5.05	0.0
0.3	5.1000000000000005	0.0
0.3	5.15	0.0
0.3	5.2	0.0
0.3	5.25	0.0
0.3	5.3	0.0
0.3	5.3500000000000005	0.0
0.3	5.4	0.0
0.3	5.45	0.0
0.3	5.5	0.0
0.3	5.55	0.0
0.3	5.6000000000000005	0.0
0.3	5.65	0.0
0.3	5.7	0.0
0.3	5.75	0.0
0.3	5.8	0.0
0.3	5.8500000000000005	0.0
0.3	5.9	0.0
0.3	5.95	0.0
0.3	6.	0.0
0.3	6.05	0.0
0.3	6.1000000000000005	0.0
0.3	6.15	0.0
0.3	6.2	0.0
0.3	6.25	0.0
0.3	6.3	0.0
0.3	6.3500000000000005	0.0
0.3	6.4	0.0
0.3	6.45	0.0
0.3	6.5	0.0
0.3	6.55	0.0
0.3	6.6000000000000005	0.0
0.3	6.65	0.0
0.3	6.7	0.0
0.3	6.75	0.0
0.3	6.8	0.0
0.3	6.8500000000000005	0.0
0.3	6.9	0.0
0.3	6.95	0.0
0.3	7.	0.0
0.3	7.05	0.0
0.3	7.1000000000000005	0.0
0.3	7.15	0.0
0.3	7.2	0.0
0.3	7.25	0.0
0.3	7.3	0.0
0.3	7.3500000000000005	0.0
0.3	7.4	0.0
0.3	7.45	0.0
0.3	7.5	0.0
0.3	7.55	0.0
0.3	7.6000000000000005	0.0
0.3	7.65	0.0
0.3	7.7	0.0
0.3	7.75	0.0
0.3	7.8	0.0
0.3	7.8500000000000005	0.0
0.3	7.9	0.0
0.3	7.95	0.0
0.3	8.	0.0
0.3	8.05	0.0
0.3	8.100000000000001	0.0
0.3	8.15	0.0
0.3	8.200000000000001	0.0
0.3	8.250000000000002	0.0
0.3	8.3	0.0
0.3	8.350000000000001	0.0
0.3	8.4	0.0
0.3	8.450000000000001	0.0
0.3	8.500000000000002	0.0
0.3	8.55	0.0
0.3	8.600000000000001	0.0
0.3	8.65	0.0
0.3	8.700000000000001	0.0
0.3	8.750000000000002	0.0
0.3	8.8	0.0
0.3	8.850000000000001	0.0
0.3	8.9	0.0
0.3	8.950000000000001	0.0
0.3	9.000000000000002	0.0
0.3	9.05	0.0
0.3	9.100000000000001	0.0
0.3	9.15	0.0
0.3	9.200000000000001	0.0
0.3	9.250000000000002	0.0
0.3	9.3	0.0
0.3	9.350000000000001	0.0
0.3	9.4	0.0
0.3	9.450000000000001	0.0
0.3	9.500000000000002	0.0
0.3	9.55	0.0
0.3	9.600000000000001	0.0
0.3	9.650000000000002	0.0
0.3	9.700000000000001	0.0
0.3	9.750000000000002	0.0
0.3	9.8	0.0
0.3	9.850000000000001	0.0
0.3	9.900000000000002	0.0
0.3	9.950000000000001	0.0
0.3	10.000000000000002	0.0
0.3	10.05	0.0
0.3	10.100000000000001	0.0
0.3	10.150000000000002	0.0
0.3	10.200000000000001	0.0
0.3	10.250000000000002	0.0
0.3	10.3	0.0
0.3	10.350000000000001	0.0
0.3	10.400000000000002	0.0
0.3	10.450000000000001	0.0
0.3	10.500000000000002	0.0
0.3	10.55	0.0
0.3	10.600000000000001	0.0
0.3	10.650000000000002	0.0
0.3	10.700000000000001	0.0
0.3	10.750000000000002	0.0
0.3	10.8	0.0
0.3	10.850000000000001	0.0
0.3	10.900000000000002	0.0
0.3	10.950000000000001	0.0
0.3	11.000000000000002	0.0
0.3	11.05	0.0
0.3	11.100000000000001	0.0
0.3	11.150000000000002	0.0
0.3	11.200000000000001	0.0
0.3	11.250000000000002	0.0
0.3	11.3	0.0
0.3	11.350000000000001	0.0
0.3	11.400000000000002	0.0
0.3	11.450000000000001	0.0
0.3	11.500000000000002	0.0
0.3	11.55	0.0
0.3	11.600000000000001	0.0
0.3	11.650000000000002	0.0
0.3	11.700000000000001	0.0
0.3	11.750000000000002	0.0
0.3	11.8	0.0
0.3	11.850000000000001	0.0
0.3	11.900000000000002	0.0
0.3	11.950000000000001	0.0
0.3	12.000000000000002	0.0
0.3	12.05	0.0
0.3	12.100000000000001	0.0
0.3	12.150000000000002	0.0
0.3	12.200000000000001	0.0
0.3	12.250000000000002	0.0
0.3	12.3	0.0
0.3	12.350000000000001	0.0
0.3	12.400000000000002	0.0
0.3	12.450000000000001	0.0
0.3	12.500000000000002	0.0
0.3	12.55	0.0
0.3	12.600000000000001	0.0
0.3	12.650000000000002	0.0
0.3	12.700000000000001	0.0
0.3	12.750000000000002	0.0
0.3	12.8	0.0
0.3	12.850000000000001	0.0
0.3	12.900000000000002	0.0
0.3	12.950000000000001	0.0
0.3	13.000000000000002	0.0
0.3	13.05	0.0
0.3	13.100000000000001	0.0
0.3	13.150000000000002	0.0
0.3	13.200000000000001	0.0
0.3	13.250000000000002	0.0
0.3	13.3	0.0
0.3	13.350000000000001	0.0
0.4	0.05	17.60034014094805
0.4	0.1	17.523897802227353
0.4	0.15000000000000002	17.678414985345956
0.4	0.2	17.482439822649802
0.4	0.25	17.366639769576395
0.4	0.3	17.405301856822938
0.4	0.35000000000000003	17.045538023942726
0.4	0.4	16.867503866610715
0.4	0.45	16.75006314508883
0.4	0.5	16.73406341491371
0.4	0.55	16.59934252112079
0.4	0.6000000000000001	16.546719625275472
0.4	0.6500000000000001	16.50390262489282
0.4	0.7000000000000001	16.369905605561655
0.4	0.7500000000000001	16.388568963137132
0.4	0.8	16.409050541419962
0.4	0.8500000000000001	16.42285007611722
0.4	0.9000000000000001	16.441096647200407
0.4	0.9500000000000001	16.45857048836671
0.4	1.	16.475579638596823
0.4	1.05	16.49087973185939
0.4	1.1	16.50470370541465
0.4	1.1500000000000001	16.516688610667725
0.4	1.2000000000000002	16.52290571894714
0.4	1.2500000000000002	16.531493479067393
0.4	1.3	16.538335660146195
0.4	1.35	16.54339539005841
0.4	1.4000000000000001	16.546409849344435
0.4	1.4500000000000002	16.547766978359746
0.4	1.5000000000000002	16.522578741025338
0.4	1.55	16.47697438596258
0.4	1.6	16.454889086999962
0.4	1.6500000000000001	16.460290538618235
0.4	1.7000000000000002	16.464326700052858
0.4	1.7500000000000002	16.467069693785312
0.4	1.8	16.46848022303093
0.4	1.85	16.468345751842747
0.4	1.9000000000000001	16.46697446943451
0.4	1.9500000000000002	16.464329887168102
0.4	2.	16.45941294959562
0.4	2.05	16.453169116815364
0.4	2.1	16.446362489220956
0.4	2.15	16.43800962070245
0.4	2.1999999999999997	16.428098198529195
0.4	2.25	16.41678138266651
0.4	2.3	16.384948920781653
0.4	2.35	16.36886598083009
0.4	2.4	16.352036354087954
0.4	2.45	16.33009115237671
0.4	2.5	16.313366397804874
0.4	2.55	16.294767394419605
0.4	2.6	16.27414029243565
0.4	2.65	16.251343366022095
0.4	2.7	16.226220871786886
0.4	2.75	16.198606953351064
0.4	2.8	16.168336203152712
0.4	2.85	16.135276678796938
0.4	2.9	16.099401606038686
0.4	2.95	16.060924167561023
0.4	3.	15.860072334555932
0.4	3.05	15.631847444233603
0.4	3.1	15.590944440531226
0.4	3.15	15.559183953436786
0.4	3.2	15.524399729891448
0.4	3.25	15.486241241646448
0.4	3.3	15.444300532438712
0.4	3.35	15.398123706848068
0.4	3.4	15.347282128807807
0.4	3.45	15.291705411309275
0.4	3.5	15.232932417524006
0.4	3.55	14.676091554700527
0.4	3.6	0.0
0.4	3.65	0.0
0.4	3.7	0.0
0.4	3.75	0.0
0.4	3.8	0.0
0.4	3.85	0.0
0.4	3.9	0.0
0.4	3.95	0.0
0.4	4.	0.0
0.4	4.05	0.0
0.4	4.1	0.0
0.4	4.15	0.0
0.4	4.2	0.0
0.4	4.25	0.0
0.4	4.3	0.0
0.4	4.35	0.0
0.4	4.4	0.0
0.4	4.45	0.0
0.4	4.5	0.0
0.4	4.55	0.0
0.4	4.6	0.0
0.4	4.65	0.0
0.4	4.7	0.0
0.4	4.75	0.0
0.4	4.8	0.0
0.4	4.8500000000000005	0.0
0.4	4.9	0.0
0.4	4.95	0.0
0.4	5.	0.0
0.4	5.05	0.0
0.4	5.1000000000000005	0.0
0.4	5.15	0.0
0.4	5.2	0.0
0.4	5.25	0.0
0.4	5.3	0.0
0.4	5.3500000000000005	0.0
0.4	5.4	0.0
0.4	5.45	0.0
0.4	5.5	0.0
0.4	5.55	0.0
0.4	5.6000000000000005	0.0
0.4	5.65	0.0
0.4	5.7	0.0
0.4	5.75	0.0
0.4	5.8	0.0
0.4	5.8500000000000005	0.0
0.4	5.9	0.0
0.4	5.95	0.0
0.4	6.	0.0
0.4	6.05	0.0
0.4	6.1000000000000005	0.0
0.4	6.15	0.0
0.4	6.2	0.0
0.4	6.25	0.0
0.4	6.3	0.0
0.4	6.3500000000000005	0.0
0.4	6.4	0.0
0.4	6.45	0.0
0.4	6.5	0.0
0.4	6.55	0.0
0.4	6.6000000000000005	0.0
0.4	6.65	0.0
0.4	6.7	0.0
0.4	6.75	0.0
0.4	6.8	0.0
0.4	6.8500000000000005	0.0
0.4	6.9	0.0
0.4	6.95	0.0
0.4	7.	0.0
0.4	7.05	0.0
0.4	7.1000000000000005	0.0
0.4	7.15	0.0
0.4	7.2	0.0
0.4	7.25	0.0
0.4	7.3	0.0
0.4	7.3500000000000005	0.0
0.4	7.4	0.0
0.4	7.45	0.0
0.4	7.5	0.0
0.4	7.55	0.0
0.4	7.6000000000000005	0.0
0.4	7.65	0.0
0.4	7.7	0.0
0.4	7.75	0.0
0.4	7.8	0.0
0.4	7.8500000000000005	0.0
0.4	7.9	0.0
0.4	7.95	0.0
0.4	8.	0.0
0.4	8.05	0.0
0.4	8.100000000000001	0.0
0.4	8.15	0.0
0.4	8.200000000000001	0.0
0.4	8.250000000000002	0.0
0.4	8.3	0.0
0.4	8.350000000000001	0.0
0.4	8.4	0.0
0.4	8.450000000000001	0.0
0.4	8.500000000000002	0.0
0.4	8.55	0.0
0.4	8.600000000000001	0.0
0.4	8.65	0.0
0.4	8.700000000000001	0.0
0.4	8.750000000000002	0.0
0.4	8.8	0.0
0.4	8.850000000000001	0.0
0.4	8.9	0.0
0.4	8.950000000000001	0.0
0.4	9.000000000000002	0.0
0.4	9.05	0.0
0.4	9.100000000000001	0.0
0.4	9.15	0.0
0.4	9.200000000000001	0.0
0.4	9.250000000000002	0.0
0.4	9.3	0.0
0.4	9.350000000000001	0.0
0.4	9.4	0.0
0.4	9.450000000000001	0.0
0.4	9.500000000000002	0.0
0.4	9.55	0.0
0.4	9.600000000000001	0.0
0.4	9.650000000000002	0.0
0.4	9.700000000000001	0.0
0.4	9.750000000000002	0.0
0.4	9.8	0.0
0.4	9.850000000000001	0.0
0.4	9.900000000000002	0.0
0.4	9.950000000000001	0.0
0.4	10.000000000000002	0.0
0.4	10.05	0.0
0.4	10.100000000000001	0.0
0.4	10.150000000000002	0.0
0.4	10.200000000000001	0.0
0.4	10.250000000000002	0.0
0.4	10.3	0.0
0.4	10.350000000000001	0.0
0.4	10.400000000000002	0.0
0.4	10.450000000000001	0.0
0.4	10.500000000000002	0.0
0.4	10.55	0.0
0.4	10.600000000000001	0.0
0.4	10.650000000000002	0.0
0.4	10.700000000000001	0.0
0.4	10.750000000000002	0.0
0.4	10.8	0.0
0.4	10.850000000000001	0.0
0.4	10.900000000000002	0.0
0.4	10.950000000000001	0.0
0.4	11.000000000000002	0.0
0.4	11.05	0.0
0.4	11.100000000000001	0.0
0.4	11.150000000000002	0.0
0.4	11.200000000000001	0.0
0.4	11.250000000000002	0.0
0.4	11.3	0.0
0.4	11.350000000000001	0.0
0.4	11.400000000000002	0.0
0.4	11.450000000000001	0.0
0.4	11.500000000000002	0.0
0.4	11.55	0.0
0.4	11.600000000000001	0.0
0.4	11.650000000000002	0.0
0.4	11.700000000000001	0.0
0.4	11.750000000000002	0.0
0.4	11.8	0.0
0.4	11.850000000000001	0.0
0.4	11.900000000000002	0.0
0.4	11.950000000000001	0.0
0.4	12.000000000000002	0.0
0.4	12.05	0.0
0.4	12.100000000000001	0.0
0.4	12.150000000000002	0.0
0.4	12.200000000000001	0.0
0.4	12.250000000000002	0.0
0.4	12.3	0.0
0.4	12.350000000000001	0.0
0.4	12.400000000000002	0.0
0.4	12.450000000000001	0.0
0.4	12.500000000000002	0.0
0.4	12.55	0.0
0.4	12.600000000000001	0.0
0.4	12.650000000000002	0.0
0.4	12.700000000000001	0.0
0.4	12.750000000000002	0.0
0.4	12.8	0.0
0.4	12.850000000000001	0.0
0.4	12.900000000000002	0.0
0.4	12.950000000000001	0.0
0.4	13.000000000000002	0.0
0.4	13.05	0.0
0.4	13.100000000000001	0.0
0.4	13.150000000000002	0.0
0.4	13.200000000000001	0.0
0.4	13.250000000000002	0.0
0.4	13.3	0.0
0.4	13.350000000000001	0.0
0.5	0.05	17.551734445562186
0.5	0.1	17.41447866682366
0.5	0.15000000000000002	17.574753577557633
0.5	0.2	17.40875752722369
0.5	0.25	17.30145526300084
0.5	0.3	17.336124125694436
0.5	0.35000000000000003	16.926636110665847
0.5	0.4	16.777909169593613
0.5	0.45	16.6995083773836
0.5	0.5	16.6883629360161
0.5	0.55	16.53098695396508
0.5	0.6000000000000001	16.482093604695855
0.5	0.6500000000000001	16.433497577597567
0.5	0.7000000000000001	16.27410631419412
0.5	0.7500000000000001	16.294047401011742
0.5	0.8	16.31669382997733
0.5	0.8500000000000001	16.331407317416694
0.5	0.9000000000000001	16.35212367735992
0.5	0.9500000000000001	16.37233461612863
0.5	1.	16.391478346988386
0.5	1.05	16.408878487659134
0.5	1.1	16.424550985724185
0.5	1.1500000000000001	16.4383995683891
0.5	1.2000000000000002	16.445662651482785
0.5	1.2500000000000002	16.456205435105197
0.5	1.3	16.46509219227599
0.5	1.35	16.47231444144727
0.5	1.4000000000000001	16.477684703900977
0.5	1.4500000000000002	16.481420454569623
0.5	1.5000000000000002	16.466386222634355
0.5	1.55	16.435739062824606
0.5	1.6	16.421977768841945
0.5	1.6500000000000001	16.427318277805092
0.5	1.7000000000000002	16.4313251968287
0.5	1.7500000000000002	16.434007562248564
0.5	1.8	16.435354384034603
0.5	1.85	16.435141254402286
0.5	1.9000000000000001	16.433692959501986
0.5	1.9500000000000002	16.43097457059568
0.5	2.	16.425968384067215
0.5	2.05	16.41962798358907
0.5	2.1	16.412723827754387
0.5	2.15	16.404264815233255
0.5	2.1999999999999997	16.394242502679976
0.5	2.25	16.382816734056185
0.5	2.3	16.349453678473264
0.5	2.35	16.333224794886327
0.5	2.4	16.316388543196755
0.5	2.45	16.294404636660328
0.5	2.5	16.277750816076008
0.5	2.55	16.25920892468412
0.5	2.6	16.23864411742268
0.5	2.65	16.21591645984184
0.5	2.7	16.190871253607376
0.5	2.75	16.163343802980105
0.5	2.8	16.133169899908125
0.5	2.85	16.100218570175905
0.5	2.9	16.06446318962422
0.5	2.95	16.02611478262133
0.5	3.	15.827212626846274
0.5	3.05	15.602185919014808
0.5	3.1	15.561282915312427
0.5	3.15	15.529522428217991
0.5	3.2	15.494738204672652
0.5	3.25	15.456579716427653
0.5	3.3	15.414639007219915
0.5	3.35	15.368462181629269
0.5	3.4	15.317620603589008
0.5	3.45	15.262043886090476
0.5	3.5	15.203270892305207
0.5	3.55	14.646430029481728
0.5	3.6	0.0
0.5	3.65	0.0
0.5	3.7	0.0
0.5	3.75	0.0
0.5	3.8	0.0
0.5	3.85	0.0
0.5	3.9	0.0
0.5	3.95	0.0
0.5	4.	0.0
0.5	4.05	0.0
0.5	4.1	0.0
0.5	4.15	0.0
0.5	4.2	0.0
0.5	4.25	0.0
0.5	4.3	0.0
0.5	4.35	0.0
0.5	4.4	0.0
0.5	4.45	0.0
0.5	4.5	0.0
0.5	4.55	0.0
0.5	4.6	0.0
0.5	4.65	0.0
0.5	4.7	0.0
0.5	4.75	0.0
0.5	4.8	0.0
0.5	4.8500000000000005	0.0
0.5	4.9	0.0
0.5	4.95	0.0
0.5	5.	0.0
0.5	5.05	0.0
0.5	5.1000000000000005	0.0
0.5	5.15	0.0
0.5	5.2	0.0
0.5	5.25	0.0
0.5	5.3	0.0
0.5	5.3500000000000005	0.0
0.5	5.4	0.0
0.5	5.45	0.0
0.5	5.5	0.0
0.5	5.55	0.0
0.5	5.6000000000000005	0.0
0.5	5.65	0.0
0.5	5.7	0.0
0.5	5.75	0.0
0.5	5.8	0.0
0.5	5.8500000000000005	0.0
0.5	5.9	0.0
0.5	5.95	0.0
0.5	6.	0.0
0.5	6.05	0.0
0.5	6.1000000000000005	0.0
0.5	6.15	0.0
0.5	6.2	0.0
0.5	6.25	0.0
0.5	6.3	0.0
0.5	6.3500000000000005	0.0
0.5	6.4	0.0
0.5	6.45	0.0
0.5	6.5	0.0
0.5	6.55	0.0
0.5	6.6000000000000005	0.0
0.5	6.65	0.0
0.5	6.7	0.0
0.5	6.75	0.0
0.5	6.8	0.0
0.5	6.8500000000000005	0.0
0.5	6.9	0.0
0.5	6.95	0.0
0.5	7.	0.0
0.5	7.05	0.0
0.5	7.1000000000000005	0.0
0.5	7.15	0.0
0.5	7.2	0.0
0.5	7.25	0.0
0.5	7.3	0.0
0.5	7.3500000000000005	0.0
0.5	7.4	0.0
0.5	7.45	0.0
0.5	7.5	0.0
0.5	7.55	0.0
0.5	7.6000000000000005	0.0
0.5	7.65	0.0
0.5	7.7	0.0
0.5	7.75	0.0
0.5	7.8	0.0
0.5	7.8500000000000005	0.0
0.5	7.9	0.0
0.5	7.95	0.0
0.5	8.	0.0
0.5	8.05	0.0
0.5	8.100000000000001	0.0
0.5	8.15	0.0
0.5	8.200000000000001	0.0
0.5	8.250000000000002	0.0
0.5	8.3	0.0
0.5	8.350000000000001	0.0
0.5	8.4	0.0
0.5	8.450000000000001	0.0
0.5	8.500000000000002	0.0
0.5	8.55	0.0
0.5	8.600000000000001	0.0
0.5	8.65	0.0
0.5	8.700000000000001	0.0
0.5	8.750000000000002	0.0
0.5	8.8	0.0
0.5	8.850000000000001	0.0
0.5	8.9	0.0
0.5	8.950000000000001	0.0
0.5	9.000000000000002	0.0
0.5	9.05	0.0
0.5	9.100000000000001	0.0
0.5	9.15	0.0
0.5	9.200000000000001	0.0
0.5	9.250000000000002	0.0
0.5	9.3	0.0
0.5	9.350000000000001	0.0
0.5	9.4	0.0
0.5	9.450000000000001	0.0
0.5	9.500000000000002	0.0
0.5	9.55	0.0
0.5	9.600000000000001	0.0
0.5	9.650000000000002	0.0
0.5	9.700000000000001	0.0
0.5	9.750000000000002	0.0
0.5	9.8	0.0
0.5	9.850000000000001	0.0
0.5	9.900000000000002	0.0
0.5	9.950000000000001	0.0
0.5	10.000000000000002	0.0
0.5	10.05	0.0
0.5	10.100000000000001	0.0
0.5	10.150000000000002	0.0
0.5	10.200000000000001	0.0
0.5	10.250000000000002	0.0
0.5	10.3	0.0
0.5	10.350000000000001	0.0
0.5	10.400000000000002	0.0
0.5	10.450000000000001	0.0
0.5	10.500000000000002	0.0
0.5	10.55	0.0
0.5	10.600000000000001	0.0
0.5	10.650000000000002	0.0
0.5	10.700000000000001	0.0
0.5	10.750000000000002	0.0
0.5	10.8	0.0
0.5	10.850000000000001	0.0
0.5	10.900000000000002	0.0
0.5	10.950000000000001	0.0
0.5	11.000000000000002	0.0
0.5	11.05	0.0
0.5	11.100000000000001	0.0
0.5	11.150000000000002	0.0
0.5	11.200000000000001	0.0
0.5	11.250000000000002	0.0
0.5	11.3	0.0
0.5	11.350000000000001	0.0
0.5	11.400000000000002	0.0
0.5	11.450000000000001	0.0
0.5	11.500000000000002	0.0
0.5	11.55	0.0
0.5	11.600000000000001	0.0
0.5	11.650000000000002	0.0
0.5	11.700000000000001	0.0
0.5	11.750000000000002	0.0
0.5	11.8	0.0
0.5	11.850000000000001	0.0
0.5	11.900000000000002	0.0
0.5	11.950000000000001	0.0
0.5	12.000000000000002	0.0
0.5	12.05	0.0
0.5	12.100000000000001	0.0
0.5	12.150000000000002	0.0
0.5	12.200000000000001	0.0
0.5	12.250000000000002	0.0
0.5	12.3	0.0
0.5	12.350000000000001	0.0
0.5	12.400000000000002	0.0
0.5	12.450000000000001	0.0
0.5	12.500000000000002	0.0
0.5	12.55	0.0
0.5	12.600000000000001	0.0
0.5	12.650000000000002	0.0
0.5	12.700000000000001	0.0
0.5	12.750000000000002	0.0
0.5	12.8	0.0
0.5	12.850000000000001	0.0
0.5	12.900000000000002	0.0
0.5	12.950000000000001	0.0
0.5	13.000000000000002	0.0
0.5	13.05	0.0
0.5	13.100000000000001	0.0
0.5	13.150000000000002	0.0
0.5	13.200000000000001	0.0
0.5	13.250000000000002	0.0
0.5	13.3	0.0
0.5	13.350000000000001	0.0
0.6	0.05	17.508015992923454
0.6	0.1	17.314616347814805
0.6	0.15000000000000002	17.48132973575909
0.6	0.2	17.35134217520309
0.6	0.25	17.245735771879158
0.6	0.3	17.277442493796325
0.6	0.35000000000000003	16.82980414713012
0.6	0.4	16.714967970146684
0.6	0.45	16.666011033052904
0.6	0.5	16.656345969554966
0.6	0.55	16.48077460497639
0.6	0.6000000000000001	16.431155684715424
0.6	0.6500000000000001	16.377052261191814
0.6	0.7000000000000001	16.194955295680494
0.6	0.7500000000000001	16.215980180256768
0.6	0.8	16.240346397768906
0.6	0.8500000000000001	16.25575440078602
0.6	0.9000000000000001	16.278507859827787
0.6	0.9500000000000001	16.300599032505332
0.6	1.	16.321326264400394
0.6	1.05	16.340297975571513
0.6	1.1	16.357441234833463
0.6	1.1500000000000001	16.372766070784664
0.6	1.2000000000000002	16.380691180616914
0.6	1.2500000000000002	16.392747357986032
0.6	1.3	16.403215379336565
0.6	1.35	16.4121051029489
0.6	1.4000000000000001	16.419254008924156
0.6	1.4500000000000002	16.424816863743228
0.6	1.5000000000000002	16.417212626393372
0.6	1.55	16.397562287833917
0.6	1.6	16.389718091106992
0.6	1.6500000000000001	16.394988435785585
0.6	1.7000000000000002	16.398930662480588
0.6	1.7500000000000002	16.401543330497862
0.6	1.8	16.402818946548738
0.6	1.85	16.402520451016862
0.6	1.9000000000000001	16.40098812275804
0.6	1.9500000000000002	16.398188010370134
0.6	2.	16.39308581522632
0.6	2.05	16.38664111264173
0.6	2.1	16.379629390672356
0.6	2.15	16.371052150938723
0.6	2.1999999999999997	16.360903378993825
0.6	2.25	16.34935714948905
0.6	2.3	16.314345563021735
0.6	2.35	16.29795267534417
0.6	2.4	16.281108808666243
0.6	2.45	16.259079274159568
0.6	2.5	16.242480405554577
0.6	2.55	16.22399180118273
0.6	2.6	16.203485441036914
0.6	2.65	16.18082275484117
0.6	2.7	16.15585001793587
0.6	2.75	16.12840361448171
0.6	2.8	16.098320450084508
0.6	2.85	16.065470444384605
0.6	2.9	16.02982710524763
0.6	2.95	15.99159941053331
0.6	3.	15.794512763375895
0.6	3.05	15.57243037611406
0.6	3.1	15.531527372411679
0.6	3.15	15.49976688531724
0.6	3.2	15.4649826617719
0.6	3.25	15.426824173526903
0.6	3.3	15.384883464319165
0.6	3.35	15.338706638728517
0.6	3.4	15.28786506068826
0.6	3.45	15.232288343189726
0.6	3.5	15.17351534940446
0.6	3.55	14.616674486580981
0.6	3.6	0.0
0.6	3.65	0.0
0.6	3.7	0.0
0.6	3.75	0.0
0.6	3.8	0.0
0.6	3.85	0.0
0.6	3.9	0.0
0.6	3.95	0.0
0.6	4.	0.0
0.6	4.05	0.0
0.6	4.1	0.0
0.6	4.15	0.0
0.6	4.2	0.0
0.6	4.25	0.0
0.6	4.3	0.0
0.6	4.35	0.0
0.6	4.4	0.0
0.6	4.45	0.0
0.6	4.5	0.0
0.6	4.55	0.0
0.6	4.6	0.0
0.6	4.65	0.0
0.6	4.7	0.0
0.6	4.75	0.0
0.6	4.8	0.0
0.6	4.8500000000000005	0.0
0.6	4.9	0.0
0.6	4.95	0.0
0.6	5.	0.0
0.6	5.05	0.0
0.6	5.1000000000000005	0.0
0.6	5.15	0.0
0.6	5.2	0.0
0.6	5.25	0.0
0.6	5.3	0.0
0.6	5.3500000000000005	0.0
0.6	5.4	0.0
0.6	5.45	0.0
0.6	5.5	0.0
0.6	5.55	0.0
0.6	5.6000000000000005	0.0
0.6	5.65	0.0
0.6	5.7	0.0
0.6	5.75	0.0
0.6	5.8	0.0
0.6	5.8500000000000005	0.0
0.6	5.9	0.0
0.6	5.95	0.0
0.6	6.	0.0
0.6	6.05	0.0
0.6	6.1000000000000005	0.0
0.6	6.15	0.0
0.6	6.2	0.0
0.6	6.25	0.0
0.6	6.3	0.0
0.6	6.3500000000000005	0.0
0.6	6.4	0.0
0.6	6.45	0.0
0.6	6.5	0.0
0.6	6.55	0.0
0.6	6.6000000000000005	0.0
0.6	6.65	0.0
0.6	6.7	0.0
0.6	6.75	0.0
0.6	6.8	0.0
0.6	6.8500000000000005	0.0
0.6	6.9	0.0
0.6	6.95	0.0
0.6	7.	0.0
0.6	7.05	0.0
0.6	7.1000000000000005	0.0
0.6	7.15	0.0
0.6	7.2	0.0
0.6	7.25	0.0
0.6	7.3	0.0
0.6	7.3500000000000005	0.0
0.6	7.4	0.0
0.6	7.45	0.0
0.6	7.5	0.0
0.6	7.55	0.0
0.6	7.6000000000000005	0.0
0.6	7.65	0.0
0.6	7.7	0.0
0.6	7.75	0.0
0.6	7.8	0.0
0.6	7.8500000000000005	0.0
0.6	7.9	0.0
0.6	7.95	0.0
0.6	8.	0.0
0.6	8.05	0.0
0.6	8.100000000000001	0.0
0.6	8.15	0.0
0.6	8.200000000000001	0.0
0.6	8.250000000000002	0.0
0.6	8.3	0.0
0.6	8.350000000000001	0.0
0.6	8.4	0.0
0.6	8.450000000000001	0.0
0.6	8.500000000000002	0.0
0.6	8.55	0.0
0.6	8.600000000000001	0.0
0.6	8.65	0.0
0.6	8.700000000000001	0.0
0.6	8.750000000000002	0.0
0.6	8.8	0.0
0.6	8.850000000000001	0.0
0.6	8.9	0.0
0.6	8.950000000000001	0.0
0.6	9.000000000000002	0.0
0.6	9.05	0.0
0.6	9.100000000000001	0.0
0.6	9.15	0.0
0.6	9.200000000000001	0.0
0.6	9.250000000000002	0.0
0.6	9.3	0.0
0.6	9.350000000000001	0.0
0.6	9.4	0.0
0.6	9.450000000000001	0.0
0.6	9.500000000000002	0.0
0.6	9.55	0.0
0.6	9.600000000000001	0.0
0.6	9.650000000000002	0.0
0.6	9.700000000000001	0.0
0.6	9.750000000000002	0.0
0.6	9.8	0.0
0.6	9.850000000000001	0.0
0.6	9.900000000000002	0.0
0.6	9.950000000000001	0.0
0.6	10.000000000000002	0.0
0.6	10.05	0.0
0.6	10.100000000000001	0.0
0.6	10.150000000000002	0.0
0.6	10.200000000000001	0.0
0.6	10.250000000000002	0.0
0.6	10.3	0.0
0.6	10.350000000000001	0.0
0.6	10.400000000000002	0.0
0.6	10.450000000000001	0.0
0.6	10.500000000000002	0.0
0.6	10.55	0.0
0.6	10.600000000000001	0.0
0.6	10.650000000000002	0.0
0.6	10.700000000000001	0.0
0.6	10.750000000000002	0.0
0.6	10.8	0.0
0.6	10.850000000000001	0.0
0.6	10.900000000000002	0.0
0.6	10.950000000000001	0.0
0.6	11.000000000000002	0.0
0.6	11.05	0.0
0.6	11.100000000000001	0.0
0.6	11.150000000000002	0.0
0.6	11.200000000000001	0.0
0.6	11.250000000000002	0.0
0.6	11.3	0.0
0.6	11.350000000000001	0.0
0.6	11.400000000000002	0.0
0.6	11.450000000000001	0.0
0.6	11.500000000000002	0.0
0.6	11.55	0.0
0.6	11.600000000000001	0.0
0.6	11.650000000000002	0.0
0.6	11.700000000000001	0.0
0.6	11.750000000000002	0.0
0.6	11.8	0.0
0.6	11.850000000000001	0.0
0.6	11.900000000000002	0.0
0.6	11.950000000000001	0.0
0.6	12.000000000000002	0.0
0.6	12.05	0.0
0.6	12.100000000000001	0.0
0.6	12.150000000000002	0.0
0.6	12.200000000000001	0.0
0.6	12.250000000000002	0.0
0.6	12.3	0.0
0.6	12.350000000000001	0.0
0.6	12.400000000000002	0.0
0.6	12.450000000000001	0.0
0.6	12.500000000000002	0.0
0.6	12.55	0.0
0.6	12.600000000000001	0.0
0.6	12.650000000000002	0.0
0.6	12.700000000000001	0.0
0.6	12.750000000000002	0.0
0.6	12.8	0.0
0.6	12.850000000000001	0.0
0.6	12.900000000000002	0.0
0.6	12.950000000000001	0.0
0.6	13.000000000000002	0.0
0.6	13.05	0.0
0.6	13.100000000000001	0.0
0.6	13.150000000000002	0.0
0.6	13.200000000000001	0.0
0.6	13.250000000000002	0.0
0.6	13.3	0.0
0.6	13.350000000000001	0.0
0.7	0.05	17.46804834936497
0.7	0.1	17.225347805244976
0.7	0.15000000000000002	17.398423921627945
0.7	0.2	17.304990708194662
0.7	0.25	17.19674831784725
0.7	0.3	17.226332086843627
0.7	0.35000000000000003	16.75271080510679
0.7	0.4	16.670672834255903
0.7	0.45	16.64268364373139
0.7	0.5	16.632842656760015
0.7	0.55	16.442544438558933
0.7	0.6000000000000001	16.389896975869018
0.7	0.6500000000000001	16.33084551269923
0.7	0.7000000000000001	16.12883983956648
0.7	0.7500000000000001	16.150690752268872
0.7	0.8	16.17637708643952
0.7	0.8500000000000001	16.19232060159169
0.7	0.9000000000000001	16.216655314035116
0.7	0.9500000000000001	16.24012807624031
0.7	1.	16.262016665892734
0.7	1.05	16.282145897163726
0.7	1.1	16.300385389777855
0.7	1.1500000000000001	16.31680853103404
0.7	1.2000000000000002	16.325034561752748
0.7	1.2500000000000002	16.33821020160842
0.7	1.3	16.349848770716925
0.7	1.35	16.3599695136664
0.7	1.4000000000000001	16.368424904018205
0.7	1.4500000000000002	16.375329803730875
0.7	1.5000000000000002	16.372969446430158
0.7	1.55	16.361219656370963
0.7	1.6	16.35753331488861
0.7	1.6500000000000001	16.362727948221007
0.7	1.7000000000000002	16.36659613122721
0.7	1.7500000000000002	16.36913368000198
0.7	1.8	16.370332648489992
0.7	1.85	16.369942828958155
0.7	1.9000000000000001	16.368320601176542
0.7	1.9500000000000002	16.36543263347991
0.7	2.	16.36022732774828
0.7	2.05	16.353670744973396
0.7	2.1	16.346544073698457
0.7	2.15	16.337840299882213
0.7	2.1999999999999997	16.327555750677572
0.7	2.25	16.315880788586927
0.7	2.3	16.279098307598517
0.7	2.35	16.26252882952036
0.7	2.4	16.245675969569188
0.7	2.45	16.22359293320728
0.7	2.5	16.20705076886528
0.7	2.55	16.18862145703551
0.7	2.6	16.168180417916407
0.7	2.65	16.145590322512167
0.7	2.7	16.120698526563157
0.7	2.75	16.0933426108408
0.7	2.8	16.063360712250116
0.7	2.85	16.030623733070406
0.7	2.9	15.995105296243002
0.7	2.95	15.957012103276364
0.7	3.	15.761938980409461
0.7	3.05	15.543084662412532
0.7	3.1	15.502181658710152
0.7	3.15	15.470421171615715
0.7	3.2	15.435636948070377
0.7	3.25	15.397478459825377
0.7	3.3	15.355537750617636
0.7	3.35	15.30936092502699
0.7	3.4	15.258519346986732
0.7	3.45	15.202942629488197
0.7	3.5	15.144169635702932
0.7	3.55	14.587328772879452
0.7	3.6	0.0
0.7	3.65	0.0
0.7	3.7	0.0
0.7	3.75	0.0
0.7	3.8	0.0
0.7	3.85	0.0
0.7	3.9	0.0
0.7	3.95	0.0
0.7	4.	0.0
0.7	4.05	0.0
0.7	4.1	0.0
0.7	4.15	0.0
0.7	4.2	0.0
0.7	4.25	0.0
0.7	4.3	0.0
0.7	4.35	0.0
0.7	4.4	0.0
0.7	4.45	0.0
0.7	4.5	0.0
0.7	4.55	0.0
0.7	4.6	0.0
0.7	4.65	0.0
0.7	4.7	0.0
0.7	4.75	0.0
0.7	4.8	0.0
0.7	4.8500000000000005	0.0
0.7	4.9	0.0
0.7	4.95	0.0
0.7	5.	0.0
0.7	5.05	0.0
0.7	5.1000000000000005	0.0
0.7	5.15	0.0
0.7	5.2	0.0
0.7	5.25	0.0
0.7	5.3	0.0
0.7	5.3500000000000005	0.0
0.7	5.4	0.0
0.7	5.45	0.0
0.7	5.5	0.0
0.7	5.55	0.0
0.7	5.6000000000000005	0.0
0.7	5.65	0.0
0.7	5.7	0.0
0.7	5.75	0.0
0.7	5.8	0.0
0.7	5.8500000000000005	0.0
0.7	5.9	0.0
0.7	5.95	0.0
0.7	6.	0.0
0.7	6.05	0.0
0.7	6.1000000000000005	0.0
0.7	6.15	0.0
0.7	6.2	0.0
0.7	6.25	0.0
0.7	6.3	0.0
0.7	6.3500000000000005	0.0
0.7	6.4	0.0
0.7	6.45	0.0
0.7	6.5	0.0
0.7	6.55	0.0
0.7	6.6000000000000005	0.0
0.7	6.65	0.0
0.7	6.7	0.0
0.7	6.75	0.0
0.7	6.8	0.0
0.7	6.8500000000000005	0.0
0.7	6.9	0.0
0.7	6.95	0.0
0.7	7.	0.0
0.7	7.05	0.0
0.7	7.1000000000000005	0.0
0.7	7.15	0.0
0.7	7.2	0.0
0.7	7.25	0.0
0.7	7.3	0.0
0.7	7.3500000000000005	0.0
0.7	7.4	0.0
0.7	7.45	0.0
0.7	7.5	0.0
0.7	7.55	0.0
0.7	7.6000000000000005	0.0
0.7	7.65	0.0
0.7	7.7	0.0
0.7	7.75	0.0
0.7	7.8	0.0
0.7	7.8500000000000005	0.0
0.7	7.9	0.0
0.7	7.95	0.0
0.7	8.	0.0
0.7	8.05	0.0
0.7	8.100000000000001	0.0
0.7	8.15	0.0
0.7	8.200000000000001	0.0
0.7	8.250000000000002	0.0
0.7	8.3	0.0
0.7	8.350000000000001	0.0
0.7	8.4	0.0
0.7	8.450000000000001	0.0
0.7	8.500000000000002	0.0
0.7	8.55	0.0
0.7	8.600000000000001	0.0
0.7	8.65	0.0
0.7	8.700000000000001	0.0
0.7	8.750000000000002	0.0
0.7	8.8	0.0
0.7	8.850000000000001	0.0
0.7	8.9	0.0
0.7	8.950000000000001	0.0
0.7	9.000000000000002	0.0
0.7	9.05	0.0
0.7	9.100000000000001	0.0
0.7	9.15	0.0
0.7	9.200000000000001	0.0
0.7	9.250000000000002	0.0
0.7	9.3	0.0
0.7	9.350000000000001	0.0
0.7	9.4	0.0
0.7	9.450000000000001	0.0
0.7	9.500000000000002	0.0
0.7	9.55	0.0
0.7	9.600000000000001	0.0
0.7	9.650000000000002	0.0
0.7	9.700000000000001	0.0
0.7	9.750000000000002	0.0
0.7	9.8	0.0
0.7	9.850000000000001	0.0
0.7	9.900000000000002	0.0
0.7	9.950000000000001	0.0
0.7	10.000000000000002	0.0
0.7	10.05	0.0
0.7	10.100000000000001	0.0
0.7	10.150000000000002	0.0
0.7	10.200000000000001	0.0
0.7	10.250000000000002	0.0
0.7	10.3	0.0
0.7	10.350000000000001	0.0
0.7	10.400000000000002	0.0
0.7	10.450000000000001	0.0
0.7	10.500000000000002	0.0
0.7	10.55	0.0
0.7	10.600000000000001	0.0
0.7	10.650000000000002	0.0
0.7	10.700000000000001	0.0
0.7	10.750000000000002	0.0
0.7	10.8	0.0
0.7	10.850000000000001	0.0
0.7	10.900000000000002	0.0
0.7	10.950000000000001	0.0
0.7	11.000000000000002	0.0
0.7	11.05	0.0
0.7	11.100000000000001	0.0
0.7	11.150000000000002	0.0
0.7	11.200000000000001	0.0
0.7	11.250000000000002	0.0
0.7	11.3	0.0
0.7	11.350000000000001	0.0
0.7	11.400000000000002	0.0
0.7	11.450000000000001	0.0
0.7	11.500000000000002	0.0
0.7	11.55	0.0
0.7	11.600000000000001	0.0
0.7	11.650000000000002	0.0
0.7	11.700000000000001	0.0
0.7	11.750000000000002	0.0
0.7	11.8	0.0
0.7	11.850000000000001	0.0
0.7	11.900000000000002	0.0
0.7	11.950000000000001	0.0
0.7	12.000000000000002	0.0
0.7	12.05	0.0
0.7	12.100000000000001	0.0
0.7	12.150000000000002	0.0
0.7	12.200000000000001	0.0
0.7	12.250000000000002	0.0
0.7	12.3	0.0
0.7	12.350000000000001	0.0
0.7	12.400000000000002	0.0
0.7	12.450000000000001	0.0
0.7	12.500000000000002	0.0
0.7	12.55	0.0
0.7	12.600000000000001	0.0
0.7	12.650000000000002	0.0
0.7	12.700000000000001	0.0
0.7	12.750000000000002	0.0
0.7	12.8	0.0
0.7	12.850000000000001	0.0
0.7	12.900000000000002	0.0
0.7	12.950000000000001	0.0
0.7	13.000000000000002	0.0
0.7	13.05	0.0
0.7	13.100000000000001	0.0
0.7	13.150000000000002	0.0
0.7	13.200000000000001	0.0
0.7	13.250000000000002	0.0
0.7	13.3	0.0
0.7	13.350000000000001	0.0
0.8	0.05	17.431164697918653
0.8	0.1	17.147067787624348
0.8	0.15000000000000002	17.325858283029653
0.8	0.2	17.266100702443968
0.8	0.25	17.15279315611851
0.8	0.3	17.180906092946206
0.8	0.35000000000000003	16.692583223233456
0.8	0.4	16.638986908011912
0.8	0.45	16.625469655704624
0.8	0.5	16.614732635659912
0.8	0.55	16.412244924131194
0.8	0.6000000000000001	16.35554422609487
0.8	0.6500000000000001	16.292272216514796
0.8	0.7000000000000001	16.073280428595194
0.8	0.7500000000000001	16.09567787032804
0.8	0.8	16.122324724281512
0.8	0.8500000000000001	16.138647121336533
0.8	0.9000000000000001	16.164129118218487
0.8	0.9500000000000001	16.188588671190328
0.8	1.	16.211280775527264
0.8	1.05	16.23221818564801
0.8	1.1	16.251224423523787
0.8	1.1500000000000001	16.268416963259448
0.8	1.2000000000000002	16.276640100026494
0.8	1.2500000000000002	16.29060426153627
0.8	1.3	16.30307196813224
0.8	1.35	16.314064389668047
0.8	1.4000000000000001	16.32344640021415
0.8	1.4500000000000002	16.331302068017187
0.8	1.5000000000000002	16.3325623888548
0.8	1.55	16.326413809331193
0.8	1.6	16.32562971836342
0.8	1.6500000000000001	16.33074271462498
0.8	1.7000000000000002	16.334530357899645
0.8	1.7500000000000002	16.336986762033064
0.8	1.8	16.3381027765633
0.8	1.85	16.33761449366039
0.8	1.9000000000000001	16.335894954088545
0.8	1.9500000000000002	16.332911277691352
0.8	2.	16.327595890538586
0.8	2.05	16.320919226036832
0.8	2.1	16.313666611714808
0.8	2.15	16.3048240299043
0.8	2.1999999999999997	16.294390228307613
0.8	2.25	16.282573236037464
0.8	2.3	16.243865618203966
0.8	2.35	16.227097726810378
0.8	2.4	16.210236430724386
0.8	2.45	16.18810345147833
0.8	2.5	16.171612467263316
0.8	2.55	16.15323790759952
0.8	2.6	16.132857285383192
0.8	2.65	16.110334310327197
0.8	2.7	16.085517330156446
0.8	2.75	16.058245022765554
0.8	2.8	16.0283566514112
0.8	2.85	15.995724011858501
0.8	2.9	15.960320822388233
0.8	2.95	15.92235165941317
0.8	3.	15.729126468189637
0.8	3.05	15.51320076947314
0.8	3.1	15.47229776577076
0.8	3.15	15.440537278676324
0.8	3.2	15.405753055130985
0.8	3.25	15.367594566885986
0.8	3.3	15.325653857678246
0.8	3.35	15.279477032087598
0.8	3.4	15.228635454047337
0.8	3.45	15.173058736548807
0.8	3.5	15.11428574276354
0.8	3.55	14.55744487994006
0.8	3.6	0.0
0.8	3.65	0.0
0.8	3.7	0.0
0.8	3.75	0.0
0.8	3.8	0.0
0.8	3.85	0.0
0.8	3.9	0.0
0.8	3.95	0.0
0.8	4.	0.0
0.8	4.05	0.0
0.8	4.1	0.0
0.8	4.15	0.0
0.8	4.2	0.0
0.8	4.25	0.0
0.8	4.3	0.0
0.8	4.35	0.0
0.8	4.4	0.0
0.8	4.45	0.0
0.8	4.5	0.0
0.8	4.55	0.0
0.8	4.6	0.0
0.8	4.65	0.0
0.8	4.7	0.0
0.8	4.75	0.0
0.8	4.8	0.0
0.8	4.8500000000000005	0.0
0.8	4.9	0.0
0.8	4.95	0.0
0.8	5.	0.0
0.8	5.05	0.0
0.8	5.1000000000000005	0.0
0.8	5.15	0.0
0.8	5.2	0.0
0.8	5.25	0.0
0.8	5.3	0.0
0.8	5.3500000000000005	0.0
0.8	5.4	0.0
0.8	5.45	0.0
0.8	5.5	0.0
0.8	5.55	0.0
0.8	5.6000000000000005	0.0
0.8	5.65	0.0
0.8	5.7	0.0
0.8	5.75	0.0
0.8	5.8	0.0
0.8	5.8500000000000005	0.0
0.8	5.9	0.0
0.8	5.95	0.0
0.8	6.	0.0
0.8	6.05	0.0
0.8	6.1000000000000005	0.0
0.8	6.15	0.0
0.8	6.2	0.0
0.8	6.25	0.0
0.8	6.3	0.0
0.8	6.3500000000000005	0.0
0.8	6.4	0.0
0.8	6.45	0.0
0.8	6.5	0.0
0.8	6.55	0.0
0.8	6.6000000000000005	0.0
0.8	6.65	0.0
0.8	6.7	0.0
0.8	6.75	0.0
0.8	6.8	0.0
0.8	6.8500000000000005	0.0
0.8	6.9	0.0
0.8	6.95	0.0
0.8	7.	0.0
0.8	7.05	0.0
0.8	7.1000000000000005	0.0
0.8	7.15	0.0
0.8	7.2	0.0
0.8	7.25	0.0
0.8	7.3	0.0
0.8	7.3500000000000005	0.0
0.8	7.4	0.0
0.8	7.45	0.0
0.8	7.5	0.0
0.8	7.55	0.0
0.8	7.6000000000000005	0.0
0.8	7.65	0.0
0.8	7.7	0.0
0.8	7.75	0.0
0.8	7.8	0.0
0.8	7.8500000000000005	0.0
0.8	7.9	0.0
0.8	7.95	0.0
0.8	8.	0.0
0.8	8.05	0.0
0.8	8.100000000000001	0.0
0.8	8.15	0.0
0.8	8.200000000000001	0.0
0.8	8.250000000000002	0.0
0.8	8.3	0.0
0.8	8.350000000000001	0.0
0.8	8.4	0.0
0.8	8.450000000000001	0.0
0.8	8.500000000000002	0.0
0.8	8.55	0.0
0.8	8.600000000000001	0.0
0.8	8.65	0.0
0.8	8.700000000000001	0.0
0.8	8.750000000000002	0.0
0.8	8.8	0.0
0.8	8.850000000000001	0.0
0.8	8.9	0.0
0.8	8.950000000000001	0.0
0.8	9.000000000000002	0.0
0.8	9.05	0.0
0.8	9.100000000000001	0.0
0.8	9.15	0.0
0.8	9.200000000000001	0.0
0.8	9.250000000000002	0.0
0.8	9.3	0.0
0.8	9.350000000000001	0.0
0.8	9.4	0.0
0.8	9.450000000000001	0.0
0.8	9.500000000000002	0.0
0.8	9.55	0.0
0.8	9.600000000000001	0.0
0.8	9.650000000000002	0.0
0.8	9.700000000000001	0.0
0.8	9.750000000000002	0.0
0.8	9.8	0.0
0.8	9.850000000000001	0.0
0.8	9.900000000000002	0.0
0.8	9.950000000000001	0.0
0.8	10.000000000000002	0.0
0.8	10.05	0.0
0.8	10.100000000000001	0.0
0.8	10.150000000000002	0.0
0.8	10.200000000000001	0.0
0.8	10.250000000000002	0.0
0.8	10.3	0.0
0.8	10.350000000000001	0.0
0.8	10.400000000000002	0.0
0.8	10.450000000000001	0.0
0.8	10.500000000000002	0.0
0.8	10.55	0.0
0.8	10.600000000000001	0.0
0.8	10.650000000000002	0.0
0.8	10.700000000000001	0.0
0.8	10.750000000000002	0.0
0.8	10.8	0.0
0.8	10.850000000000001	0.0
0.8	10.900000000000002	0.0
0.8	10.950000000000001	0.0
0.8	11.000000000000002	0.0
0.8	11.05	0.0
0.8	11.100000000000001	0.0
0.8	11.150000000000002	0.0
0.8	11.200000000000001	0.0
0.8	11.250000000000002	0.0
0.8	11.3	0.0
0.8	11.350000000000001	0.0
0.8	11.400000000000002	0.0
0.8	11.450000000000001	0.0
0.8	11.500000000000002	0.0
0.8	11.55	0.0
0.8	11.600000000000001	0.0
0.8	11.650000000000002	0.0
0.8	11.700000000000001	0.0
0.8	11.750000000000002	0.0
0.8	11.8	0.0
0.8	11.850000000000001	0.0
0.8	11.900000000000002	0.0
0.8	11.950000000000001	0.0
0.8	12.000000000000002	0.0
0.8	12.05	0.0
0.8	12.100000000000001	0.0
0.8	12.150000000000002	0.0
0.8	12.200000000000001	0.0
0.8	12.250000000000002	0.0
0.8	12.3	0.0
0.8	12.350000000000001	0.0
0.8	12.400000000000002	0.0
0.8	12.450000000000001	0.0
0.8	12.500000000000002	0.0
0.8	12.55	0.0
0.8	12.600000000000001	0.0
0.8	12.650000000000002	0.0
0.8	12.700000000000001	0.0
0.8	12.750000000000002	0.0
0.8	12.8	0.0
0.8	12.850000000000001	0.0
0.8	12.900000000000002	0.0
0.8	12.950000000000001	0.0
0.8	13.000000000000002	0.0
0.8	13.05	0.0
0.8	13.100000000000001	0.0
0.8	13.150000000000002	0.0
0.8	13.200000000000001	0.0
0.8	13.250000000000002	0.0
0.8	13.3	0.0
0.8	13.350000000000001	0.0
0.9	0.05	17.396537706743562
0.9	0.1	17.079374560831425
0.9	0.15000000000000002	17.26286423548764
0.9	0.2	17.23237263836666
0.9	0.25	17.112859134976645
0.9	0.3	17.139996589656985
0.9	0.35000000000000003	16.64643702549822
0.9	0.4	16.6157286899155
0.9	0.45	16.61203237746424
0.9	0.5	16.600147216517684
0.9	0.55	16.387330424057126
0.9	0.6000000000000001	16.32627041148748
0.9	0.6500000000000001	16.259433485553767
0.9	0.7000000000000001	16.025948501592378
0.9	0.7500000000000001	16.048630164932245
0.9	0.8	16.07594547429501
0.9	0.8500000000000001	16.092520697027474
0.9	0.9000000000000001	16.118773473874285
0.9	0.9500000000000001	16.143896130102284
0.9	1.	16.167099972354578
0.9	1.05	16.188562979896368
0.9	1.1	16.20806796246434
0.9	1.1500000000000001	16.225764317919506
0.9	1.2000000000000002	16.233742211311384
0.9	1.2500000000000002	16.248232394758737
0.9	1.3	16.261260629815418
0.9	1.35	16.272844564597285
0.9	1.4000000000000001	16.28285997160311
0.9	1.4500000000000002	16.291366350066536
0.9	1.5000000000000002	16.295077353357257
0.9	1.55	16.29285954029821
0.9	1.6	16.294089735063682
0.9	1.6500000000000001	16.299116647701847
0.9	1.7000000000000002	16.30281925496448
0.9	1.7500000000000002	16.30519005598122
0.9	1.8	16.306218496959445
0.9	1.85	16.30562629694531
0.9	1.9000000000000001	16.30380397529456
0.9	1.9500000000000002	16.300718997650538
0.9	2.	16.29528742857738
0.9	2.05	16.28848390928285
0.9	2.1	16.28109788696641
0.9	2.15	16.272108169563726
0.9	2.1999999999999997	16.261516029944694
0.9	2.25	16.249548207318075
0.9	2.3	16.20879099118735
0.9	2.35	16.191809994861313
0.9	2.4	16.174939773780135
0.9	2.45	16.15275420169132
0.9	2.5	16.136316140751813
0.9	2.55	16.117998992390877
0.9	2.6	16.097681796181487
0.9	2.65	16.07522926325349
0.9	2.7	16.050490775208484
0.9	2.75	16.023306151792156
0.9	2.8	15.993515825891732
0.9	2.85	15.960992515563326
0.9	2.9	15.925710017044935
0.9	2.95	15.8878706726296
0.9	3.	15.696570750045513
0.9	3.05	15.483662284009167
0.9	3.1	15.442759280306786
0.9	3.15	15.410998793212347
0.9	3.2	15.376214569667008
0.9	3.25	15.338056081422009
0.9	3.3	15.296115372214269
0.9	3.35	15.249938546623621
0.9	3.4	15.19909696858336
0.9	3.45	15.14352025108483
0.9	3.5	15.084747257299563
0.9	3.55	14.527906394476085
0.9	3.6	0.0
0.9	3.65	0.0
0.9	3.7	0.0
0.9	3.75	0.0
0.9	3.8	0.0
0.9	3.85	0.0
0.9	3.9	0.0
0.9	3.95	0.0
0.9	4.	0.0
0.9	4.05	0.0
0.9	4.1	0.0
0.9	4.15	0.0
0.9	4.2	0.0
0.9	4.25	0.0
0.9	4.3	0.0
0.9	4.35	0.0
0.9	4.4	0.0
0.9	4.45	0.0
0.9	4.5	0.0
0.9	4.55	0.0
0.9	4.6	0.0
0.9	4.65	0.0
0.9	4.7	0.0
0.9	4.75	0.0
0.9	4.8	0.0
0.9	4.8500000000000005	0.0
0.9	4.9	0.0
0.9	4.95	0.0
0.9	5.	0.0
0.9	5.05	0.0
0.9	5.1000000000000005	0.0
0.9	5.15	0.0
0.9	5.2	0.0
0.9	5.25	0.0
0.9	5.3	0.0
0.9	5.3500000000000005	0.0
0.9	5.4	0.0
0.9	5.45	0.0
0.9	5.5	0.0
0.9	5.55	0.0
0.9	5.6000000000000005	0.0
0.9	5.65	0.0
0.9	5.7	0.0
0.9	5.75	0.0
0.9	5.8	0.0
0.9	5.8500000000000005	0.0
0.9	5.9	0.0
0.9	5.95	0.0
0.9	6.	0.0
0.9	6.05	0.0
0.9	6.1000000000000005	0.0
0.9	6.15	0.0
0.9	6.2	0.0
0.9	6.25	0.0
0.9	6.3	0.0
0.9	6.3500000000000005	0.0
0.9	6.4	0.0
0.9	6.45	0.0
0.9	6.5	0.0
0.9	6.55	0.0
0.9	6.6000000000000005	0.0
0.9	6.65	0.0
0.9	6.7	0.0
0.9	6.75	0.0
0.9	6.8	0.0
0.9	6.8500000000000005	0.0
0.9	6.9	0.0
0.9	6.95	0.0
0.9	7.	0.0
0.9	7.05	0.0
0.9	7.1000000000000005	0.0
0.9	7.15	0.0
0.9	7.2	0.0
0.9	7.25	0.0
0.9	7.3	0.0
0.9	7.3500000000000005	0.0
0.9	7.4	0.0
0.9	7.45	0.0
0.9	7.5	0.0
0.9	7.55	0.0
0.9	7.6000000000000005	0.0
0.9	7.65	0.0
0.9	7.7	0.0
0.9	7.75	0.0
0.9	7.8	0.0
0.9	7.8500000000000005	0.0
0.9	7.9	0.0
0.9	7.95	0.0
0.9	8.	0.0
0.9	8.05	0.0
0.9	8.100000000000001	0.0
0.9	8.15	0.0
0.9	8.200000000000001	0.0
0.9	8.250000000000002	0.0
0.9	8.3	0.0
0.9	8.350000000000001	0.0
0.9	8.4	0.0
0.9	8.450000000000001	0.0
0.9	8.500000000000002	0.0
0.9	8.55	0.0
0.9	8.600000000000001	0.0
0.9	8.65	0.0
0.9	8.700000000000001	0.0
0.9	8.750000000000002	0.0
0.9	8.8	0.0
0.9	8.850000000000001	0.0
0.9	8.9	0.0
0.9	8.950000000000001	0.0
0.9	9.000000000000002	0.0
0.9	9.05	0.0
0.9	9.100000000000001	0.0
0.9	9.15	0.0
0.9	9.200000000000001	0.0
0.9	9.250000000000002	0.0
0.9	9.3	0.0
0.9	9.350000000000001	0.0
0.9	9.4	0.0
0.9	9.450000000000001	0.0
0.9	9.500000000000002	0.0
0.9	9.55	0.0
0.9	9.600000000000001	0.0
0.9	9.650000000000002	0.0
0.9	9.700000000000001	0.0
0.9	9.750000000000002	0.0
0.9	9.8	0.0
0.9	9.850000000000001	0.0
0.9	9.900000000000002	0.0
0.9	9.950000000000001	0.0
0.9	10.000000000000002	0.0
0.9	10.05	0.0
0.9	10.100000000000001	0.0
0.9	10.150000000000002	0.0
0.9	10.200000000000001	0.0
0.9	10.250000000000002	0.0
0.9	10.3	0.0
0.9	10.350000000000001	0.0
0.9	10.400000000000002	0.0
0.9	10.450000000000001	0.0
0.9	10.500000000000002	0.0
0.9	10.55	0.0
0.9	10.600000000000001	0.0
0.9	10.650000000000002	0.0
0.9	10.700000000000001	0.0
0.9	10.750000000000002	0.0
0.9	10.8	0.0
0.9	10.850000000000001	0.0
0.9	10.900000000000002	0.0
0.9	10.950000000000001	0.0
0.9	11.000000000000002	0.0
0.9	11.05	0.0
0.9	11.100000000000001	0.0
0.9	11.150000000000002	0.0
0.9	11.200000000000001	0.0
0.9	11.250000000000002	0.0
0.9	11.3	0.0
0.9	11.350000000000001	0.0
0.9	11.400000000000002	0.0
0.9	11.450000000000001	0.0
0.9	11.500000000000002	0.0
0.9	11.55	0.0
0.9	11.600000000000001	0.0
0.9	11.650000000000002	0.0
0.9	11.700000000000001	0.0
0.9	11.750000000000002	0.0
0.9	11.8	0.0
0.9	11.850000000000001	0.0
0.9	11.900000000000002	0.0
0.9	11.950000000000001	0.0
0.9	12.000000000000002	0.0
0.9	12.05	0.0
0.9	12.100000000000001	0.0
0.9	12.150000000000002	0.0
0.9	12.200000000000001	0.0
0.9	12.250000000000002	0.0
0.9	12.3	0.0
0.9	12.350000000000001	0.0
0.9	12.400000000000002	0.0
0.9	12.450000000000001	0.0
0.9	12.500000000000002	0.0
0.9	12.55	0.0
0.9	12.600000000000001	0.0
0.9	12.650000000000002	0.0
0.9	12.700000000000001	0.0
0.9	12.750000000000002	0.0
0.9	12.8	0.0
0.9	12.850000000000001	0.0
0.9	12.900000000000002	0.0
0.9	12.950000000000001	0.0
0.9	13.000000000000002	0.0
0.9	13.05	0.0
0.9	13.100000000000001	0.0
0.9	13.150000000000002	0.0
0.9	13.200000000000001	0.0
0.9	13.250000000000002	0.0
0.9	13.3	0.0
0.9	13.350000000000001	0.0
1.	0.05	17.364023762237867
1.	0.1	17.023695429909775
1.	0.15000000000000002	17.2101833684272
1.	0.2	17.202110512251842
1.	0.25	17.07580047319278
1.	0.3	17.102342688010175
1.	0.35000000000000003	16.611355427388194
1.	0.4	16.598129089933916
1.	0.45	16.601028104091935
1.	0.5	16.58792253765708
1.	0.55	16.36594433097134
1.	0.6000000000000001	16.300474015224722
1.	0.6500000000000001	16.230669780185753
1.	0.7000000000000001	15.984906441455639
1.	0.7500000000000001	16.007636210452752
1.	0.8	16.035387837559792
1.	0.8500000000000001	16.052109661774995
1.	0.9000000000000001	16.078823114943845
1.	0.9500000000000001	16.10434797341537
1.	1.	16.127832018905522
1.	1.05	16.14959824749423
1.	1.1	16.169391061503184
1.	1.1500000000000001	16.187383314464263
1.	1.2000000000000002	16.194918524932458
1.	1.2500000000000002	16.209732003785188
1.	1.3	16.223114922885745
1.	1.35	16.235077061001494
1.	1.4000000000000001	16.245503887218774
1.	1.4500000000000002	16.25443526335379
1.	1.5000000000000002	16.259769502253913
1.	1.55	16.260275305749317
1.	1.6	16.262886267952727
1.	1.6500000000000001	16.267821793910166
1.	1.7000000000000002	16.271434064947766
1.	1.7500000000000002	16.27371388888402
1.	1.8	16.274649180876864
1.	1.85	16.273946554098174
1.	1.9000000000000001	16.272014808213793
1.	1.9500000000000002	16.268821699055728
1.	2.	16.263266884589157
1.	2.05	16.256328500824807
1.	2.1	16.248799618998017
1.	2.15	16.239652210708318
1.	2.1999999999999997	16.228890193713273
1.	2.25	16.216760239290014
1.	2.3	16.173801949978984
1.	2.35	16.156588755294642
1.	2.4	16.139709443831524
1.	2.45	16.11747044012099
1.	2.5	16.10108568142581
1.	2.55	16.082826753903888
1.	2.6	16.062573910120477
1.	2.65	16.040192826038126
1.	2.7	16.015533924398586
1.	2.75	15.988438173145752
1.	2.8	15.958747178538188
1.	2.85	15.926334578075283
1.	2.9	15.891174226628532
1.	2.95	15.853466192697741
1.	3.	15.664104461330927
1.	3.05	15.454199111903899
1.	3.1	15.413296108201518
1.	3.15	15.381535621107082
1.	3.2	15.346751397561743
1.	3.25	15.308592909316744
1.	3.3	15.266652200109
1.	3.35	15.220475374518355
1.	3.4	15.169633796478092
1.	3.45	15.114057078979561
1.	3.5	15.055284085194293
1.	3.55	14.498443222370813
1.	3.6	0.0
1.	3.65	0.0
1.	3.7	0.0
1.	3.75	0.0
1.	3.8	0.0
1.	3.85	0.0
1.	3.9	0.0
1.	3.95	0.0
1.	4.	0.0
1.	4.05	0.0
1.	4.1	0.0
1.	4.15	0.0
1.	4.2	0.0
1.	4.25	0.0
1.	4.3	0.0
1.	4.35	0.0
1.	4.4	0.0
1.	4.45	0.0
1.	4.5	0.0
1.	4.55	0.0
1.	4.6	0.0
1.	4.65	0.0
1.	4.7	0.0
1.	4.75	0.0
1.	4.8	0.0
1.	4.8500000000000005	0.0
1.	4.9	0.0
1.	4.95	0.0
1.	5.	0.0
1.	5.05	0.0
1.	5.1000000000000005	0.0
1.	5.15	0.0
1.	5.2	0.0
1.	5.25	0.0
1.	5.3	0.0
1.	5.3500000000000005	0.0
1.	5.4	0.0
1.	5.45	0.0
1.	5.5	0.0
1.	5.55	0.0
1.	5.6000000000000005	0.0
1.	5.65	0.0
1.	5.7	0.0
1.	5.75	0.0
1.	5.8	0.0
1.	5.8500000000000005	0.0
1.	5.9	0.0
1.	5.95	0.0
1.	6.	0.0
1.	6.05	0.0
1.	6.1000000000000005	0.0
1.	6.15	0.0
1.	6.2	0.0
1.	6.25	0.0
1.	6.3	0.0
1.	6.3500000000000005	0.0
1.	6.4	0.0
1.	6.45	0.0
1.	6.5	0.0
1.	6.55	0.0
1.	6.6000000000000005	0.0
1.	6.65	0.0
1.	6.7	0.0
1.	6.75	0.0
1.	6.8	0.0
1.	6.8500000000000005	0.0
1.	6.9	0.0
1.	6.95	0.0
1.	7.	0.0
1.	7.05	0.0
1.	7.1000000000000005	0.0
1.	7.15	0.0
1.	7.2	0.0
1.	7.25	0.0
1.	7.3	0.0
1.	7.3500000000000005	0.0
1.	7.4	0.0
1.	7.45	0.0
1.	7.5	0.0
1.	7.55	0.0
1.	7.6000000000000005	0.0
1.	7.65	0.0
1.	7.7	0.0
1.	7.75	0.0
1.	7.8	0.0
1.	7.8500000000000005	0.0
1.	7.9	0.0
1.	7.95	0.0
1.	8.	0.0
1.	8.05	0.0
1.	8.100000000000001	0.0
1.	8.15	0.0
1.	8.200000000000001	0.0
1.	8.250000000000002	0.0
1.	8.3	0.0
1.	8.350000000000001	0.0
1.	8.4	0.0
1.	8.450000000000001	0.0
1.	8.500000000000002	0.0
1.	8.55	0.0
1.	8.600000000000001	0.0
1.	8.65	0.0
1.	8.700000000000001	0.0
1.	8.750000000000002	0.0
1.	8.8	0.0
1.	8.850000000000001	0.0
1.	8.9	0.0
1.	8.950000000000001	0.0
1.	9.000000000000002	0.0
1.	9.05	0.0
1.	9.100000000000001	0.0
1.	9.15	0.0
1.	9.200000000000001	0.0
1.	9.250000000000002	0.0
1.	9.3	0.0
1.	9.350000000000001	0.0
1.	9.4	0.0
1.	9.450000000000001	0.0
1.	9.500000000000002	0.0
1.	9.55	0.0
1.	9.600000000000001	0.0
1.	9.650000000000002	0.0
1.	9.700000000000001	0.0
1.	9.750000000000002	0.0
1.	9.8	0.0
1.	9.850000000000001	0.0
1.	9.900000000000002	0.0
1.	9.950000000000001	0.0
1.	10.000000000000002	0.0
1.	10.05	0.0
1.	10.100000000000001	0.0
1.	10.150000000000002	0.0
1.	10.200000000000001	0.0
1.	10.250000000000002	0.0
1.	10.3	0.0
1.	10.350000000000001	0.0
1.	10.400000000000002	0.0
1.	10.450000000000001	0.0
1.	10.500000000000002	0.0
1.	10.55	0.0
1.	10.600000000000001	0.0
1.	10.650000000000002	0.0
1.	10.700000000000001	0.0
1.	10.750000000000002	0.0
1.	10.8	0.0
1.	10.850000000000001	0.0
1.	10.900000000000002	0.0
1.	10.950000000000001	0.0
1.	11.000000000000002	0.0
1.	11.05	0.0
1.	11.100000000000001	0.0
1.	11.150000000000002	0.0
1.	11.200000000000001	0.0
1.	11.250000000000002	0.0
1.	11.3	0.0
1.	11.350000000000001	0.0
1.	11.400000000000002	0.0
1.	11.450000000000001	0.0
1.	11.500000000000002	0.0
1.	11.55	0.0
1.	11.600000000000001	0.0
1.	11.650000000000002	0.0
1.	11.700000000000001	0.0
1.	11.750000000000002	0.0
1.	11.8	0.0
1.	11.850000000000001	0.0
1.	11.900000000000002	0.0
1.	11.950000000000001	0.0
1.	12.000000000000002	0.0
1.	12.05	0.0
1.	12.100000000000001	0.0
1.	12.150000000000002	0.0
1.	12.200000000000001	0.0
1.	12.250000000000002	0.0
1.	12.3	0.0
1.	12.350000000000001	0.0
1.	12.400000000000002	0.0
1.	12.450000000000001	0.0
1.	12.500000000000002	0.0
1.	12.55	0.0
1.	12.600000000000001	0.0
1.	12.650000000000002	0.0
1.	12.700000000000001	0.0
1.	12.750000000000002	0.0
1.	12.8	0.0
1.	12.850000000000001	0.0
1.	12.900000000000002	0.0
1.	12.950000000000001	0.0
1.	13.000000000000002	0.0
1.	13.05	0.0
1.	13.100000000000001	0.0
1.	13.150000000000002	0.0
1.	13.200000000000001	0.0
1.	13.250000000000002	0.0
1.	13.3	0.0
1.	13.350000000000001	0.0
2.	0.05	17.077131996615577
2.	0.1	16.702067822954785
2.	0.15000000000000002	16.884100447345556
2.	0.2	16.972384603934245
2.	0.25	16.784884611530533
2.	0.3	16.813566517805427
2.	0.35000000000000003	16.4906133753766
2.	0.4	16.517091971241367
2.	0.45	16.53148350734002
2.	0.5	16.5088459484468
2.	0.55	16.220320570440006
2.	0.6000000000000001	16.114458057181746
2.	0.6500000000000001	16.030107154085282
2.	0.7000000000000001	15.715563434892822
2.	0.7500000000000001	15.731627256713908
2.	0.8	15.758936633196226
2.	0.8500000000000001	15.774596383767589
2.	0.9000000000000001	15.799043575611654
2.	0.9500000000000001	15.823059710441285
2.	1.	15.844455108154808
2.	1.05	15.864614432625707
2.	1.1	15.882873812949317
2.	1.1500000000000001	15.899490876510363
2.	1.2000000000000002	15.89765950849331
2.	1.2500000000000002	15.9115361378536
2.	1.3	15.924295965146902
2.	1.35	15.935758945144737
2.	1.4000000000000001	15.945863726030899
2.	1.4500000000000002	15.954566696987957
2.	1.5000000000000002	15.961940589539076
2.	1.55	15.96741570123997
2.	1.6	15.9720814484061
2.	1.6500000000000001	15.975770600378688
2.	1.7000000000000002	15.978145212509787
2.	1.7500000000000002	15.979172731567582
2.	1.8	15.978819106924622
2.	1.85	15.976594225649482
2.	1.9000000000000001	15.973136359136088
2.	1.9500000000000002	15.968416183522843
2.	2.	15.96117368584763
2.	2.05	15.95236201680056
2.	2.1	15.94276372715255
2.	2.15	15.931317581908122
2.	2.1999999999999997	15.918059972835199
2.	2.25	15.903518527310625
2.	2.3	15.827493468930353
2.	2.35	15.806452617653683
2.	2.4	15.789481333837998
2.	2.45	15.766703056479056
2.	2.5	15.750851051492035
2.	2.55	15.73317800096917
2.	2.6	15.713572323193016
2.	2.65	15.691908531031897
2.	2.7	15.668047085534612
2.	2.75	15.641839934714644
2.	2.8	15.613139756581164
2.	2.85	15.581828550090782
2.	2.9	15.547879737876416
2.	2.95	15.51147004807049
2.	3.	15.340791151453242
2.	3.05	15.158183128716056
2.	3.1	15.117280125013675
2.	3.15	15.085519637919239
2.	3.2	15.0507354143739
2.	3.25	15.0125769261289
2.	3.3	14.970636216921129
2.	3.35	14.924459391330483
2.	3.4	14.87361781329022
2.	3.45	14.81804109579169
2.	3.5	14.759268102006422
2.	3.55	14.202427239182942
2.	3.6	0.0
2.	3.65	0.0
2.	3.7	0.0
2.	3.75	0.0
2.	3.8	0.0
2.	3.85	0.0
2.	3.9	0.0
2.	3.95	0.0
2.	4.	0.0
2.	4.05	0.0
2.	4.1	0.0
2.	4.15	0.0
2.	4.2	0.0
2.	4.25	0.0
2.	4.3	0.0
2.	4.35	0.0
2.	4.4	0.0
2.	4.45	0.0
2.	4.5	0.0
2.	4.55	0.0
2.	4.6	0.0
2.	4.65	0.0
2.	4.7	0.0
2.	4.75	0.0
2.	4.8	0.0
2.	4.8500000000000005	0.0
2.	4.9	0.0
2.	4.95	0.0
2.	5.	0.0
2.	5.05	0.0
2.	5.1000000000000005	0.0
2.	5.15	0.0
2.	5.2	0.0
2.	5.25	0.0
2.	5.3	0.0
2.	5.3500000000000005	0.0
2.	5.4	0.0
2.	5.45	0.0
2.	5.5	0.0
2.	5.55	0.0
2.	5.6000000000000005	0.0
2.	5.65	0.0
2.	5.7	0.0
2.	5.75	0.0
2.	5.8	0.0
2.	5.8500000000000005	0.0
2.	5.9	0.0
2.	5.95	0.0
2.	6.	0.0
2.	6.05	0.0
2.	6.1000000000000005	0.0
2.	6.15	0.0
2.	6.2	0.0
2.	6.25	0.0
2.	6.3	0.0
2.	6.3500000000000005	0.0
2.	6.4	0.0
2.	6.45	0.0
2.	6.5	0.0
2.	6.55	0.0
2.	6.6000000000000005	0.0
2.	6.65	0.0
2.	6.7	0.0
2.	6.75	0.0
2.	6.8	0.0
2.	6.8500000000000005	0.0
2.	6.9	0.0
2.	6.95	0.0
2.	7.	0.0
2.	7.05	0.0
2.	7.1000000000000005	0.0
2.	7.15	0.0
2.	7.2	0.0
2.	7.25	0.0
2.	7.3	0.0
2.	7.3500000000000005	0.0
2.	7.4	0.0
2.	7.45	0.0
2.	7.5	0.0
2.	7.55	0.0
2.	7.6000000000000005	0.0
2.	7.65	0.0
2.	7.7	0.0
2.	7.75	0.0
2.	7.8	0.0
2.	7.8500000000000005	0.0
2.	7.9	0.0
2.	7.95	0.0
2.	8.	0.0
2.	8.05	0.0
2.	8.100000000000001	0.0
2.	8.15	0.0
2.	8.200000000000001	0.0
2.	8.250000000000002	0.0
2.	8.3	0.0
2.	8.350000000000001	0.0
2.	8.4	0.0
2.	8.450000000000001	0.0
2.	8.500000000000002	0.0
2.	8.55	0.0
2.	8.600000000000001	0.0
2.	8.65	0.0
2.	8.700000000000001	0.0
2.	8.750000000000002	0.0
2.	8.8	0.0
2.	8.850000000000001	0.0
2.	8.9	0.0
2.	8.950000000000001	0.0
2.	9.000000000000002	0.0
2.	9.05	0.0
2.	9.100000000000001	0.0
2.	9.15	0.0
2.	9.200000000000001	0.0
2.	9.250000000000002	0.0
2.	9.3	0.0
2.	9.350000000000001	0.0
2.	9.4	0.0
2.	9.450000000000001	0.0
2.	9.500000000000002	0.0
2.	9.55	0.0
2.	9.600000000000001	0.0
2.	9.650000000000002	0.0
2.	9.700000000000001	0.0
2.	9.750000000000002	0.0
2.	9.8	0.0
2.	9.850000000000001	0.0
2.	9.900000000000002	0.0
2.	9.950000000000001	0.0
2.	10.000000000000002	0.0
2.	10.05	0.0
2.	10.100000000000001	0.0
2.	10.150000000000002	0.0
2.	10.200000000000001	0.0
2.	10.250000000000002	0.0
2.	10.3	0.0
2.	10.350000000000001	0.0
2.	10.400000000000002	0.0
2.	10.450000000000001	0.0
2.	10.500000000000002	0.0
2.	10.55	0.0
2.	10.600000000000001	0.0
2.	10.650000000000002	0.0
2.	10.700000000000001	0.0
2.	10.750000000000002	0.0
2.	10.8	0.0
2.	10.850000000000001	0.0
2.	10.900000000000002	0.0
2.	10.950000000000001	0.0
2.	11.000000000000002	0.0
2.	11.05	0.0
2.	11.100000000000001	0.0
2.	11.150000000000002	0.0
2.	11.200000000000001	0.0
2.	11.250000000000002	0.0
2.	11.3	0.0
2.	11.350000000000001	0.0
2.	11.400000000000002	0.0
2.	11.450000000000001	0.0
2.	11.500000000000002	0.0
2.	11.55	0.0
2.	11.600000000000001	0.0
2.	11.650000000000002	0.0
2.	11.700000000000001	0.0
2.	11.750000000000002	0.0
2.	11.8	0.0
2.	11.850000000000001	0.0
2.	11.900000000000002	0.0
2.	11.950000000000001	0.0
2.	12.000000000000002	0.0
2.	12.05	0.0
2.	12.100000000000001	0.0
2.	12.150000000000002	0.0
2.	12.200000000000001	0.0
2.	12.250000000000002	0.0
2.	12.3	0.0
2.	12.350000000000001	0.0
2.	12.400000000000002	0.0
2.	12.450000000000001	0.0
2.	12.500000000000002	0.0
2.	12.55	0.0
2.	12.600000000000001	0.0
2.	12.650000000000002	0.0
2.	12.700000000000001	0.0
2.	12.750000000000002	0.0
2.	12.8	0.0
2.	12.850000000000001	0.0
2.	12.900000000000002	0.0
2.	12.950000000000001	0.0
2.	13.000000000000002	0.0
2.	13.05	0.0
2.	13.100000000000001	0.0
2.	13.150000000000002	0.0
2.	13.200000000000001	0.0
2.	13.250000000000002	0.0
2.	13.3	0.0
2.	13.350000000000001	0.0
3.	0.05	16.814243181259343
3.	0.1	16.51751680131671
3.	0.15000000000000002	16.685191853439882
3.	0.2	16.80303438549156
3.	0.25	16.578900661421073
3.	0.3	16.612507112217582
3.	0.35000000000000003	16.447545524908975
3.	0.4	16.47199561452463
3.	0.45	16.484862760500857
3.	0.5	16.455790504048718
3.	0.55	16.114270026351495
3.	0.6000000000000001	15.96919881779462
3.	0.6500000000000001	15.881797881042454
3.	0.7000000000000001	15.5422285667983
3.	0.7500000000000001	15.54794485544861
3.	0.8	15.573085436028217
3.	0.8500000000000001	15.586467658731381
3.	0.9000000000000001	15.606188573622445
3.	0.9500000000000001	15.626712912362219
3.	1.	15.644162041466144
3.	1.05	15.660940425654513
3.	1.1	15.675932700041784
3.	1.1500000000000001	15.689452156588558
3.	1.2000000000000002	15.674292860699584
3.	1.2500000000000002	15.685515313235728
3.	1.3	15.69600363970681
3.	1.35	15.705287910310844
3.	1.4000000000000001	15.713328692034963
3.	1.4500000000000002	15.720055898169363
3.	1.5000000000000002	15.725536598702753
3.	1.55	15.729364057747723
3.	1.6	15.732296077452753
3.	1.6500000000000001	15.734156318027939
3.	1.7000000000000002	15.734698537962927
3.	1.7500000000000002	15.733855083188825
3.	1.8	15.731557364868507
3.	1.85	15.727040305055484
3.	1.9000000000000001	15.721241931397289
3.	1.9500000000000002	15.714135380509715
3.	2.	15.704323269401396
3.	2.05	15.692598916360922
3.	2.1	15.679620503217338
3.	2.15	15.664365809026968
3.	2.1999999999999997	15.646904674624398
3.	2.25	15.628214077192515
3.	2.3	15.49029022052835
3.	2.35	15.460796371708986
3.	2.4	15.443730155413947
3.	2.45	15.42039473993345
3.	2.5	15.405092273909661
3.	2.55	15.388022783719979
3.	2.6	15.369081987989896
3.	2.65	15.348152782489224
3.	2.7	15.325105146022523
3.	2.75	15.299801272015404
3.	2.8	15.272103895785838
3.	2.85	15.241902025379254
3.	2.9	15.209166849624477
3.	2.95	15.17405035466371
3.	3.	15.02116293906697
3.	3.05	14.862065513756747
3.	3.1	14.82116251005437
3.	3.15	14.78940202295993
3.	3.2	14.754617799414591
3.	3.25	14.716459311169592
3.	3.3	14.674518601961747
3.	3.35	14.6283417763711
3.	3.4	14.577500198330842
3.	3.45	14.521923480832308
3.	3.5	14.463150487047042
3.	3.55	13.906309624223562
3.	3.6	0.0
3.	3.65	0.0
3.	3.7	0.0
3.	3.75	0.0
3.	3.8	0.0
3.	3.85	0.0
3.	3.9	0.0
3.	3.95	0.0
3.	4.	0.0
3.	4.05	0.0
3.	4.1	0.0
3.	4.15	0.0
3.	4.2	0.0
3.	4.25	0.0
3.	4.3	0.0
3.	4.35	0.0
3.	4.4	0.0
3.	4.45	0.0
3.	4.5	0.0
3.	4.55	0.0
3.	4.6	0.0
3.	4.65	0.0
3.	4.7	0.0
3.	4.75	0.0
3.	4.8	0.0
3.	4.8500000000000005	0.0
3.	4.9	0.0
3.	4.95	0.0
3.	5.	0.0
3.	5.05	0.0
3.	5.1000000000000005	0.0
3.	5.15	0.0
3.	5.2	0.0
3.	5.25	0.0
3.	5.3	0.0
3.	5.3500000000000005	0.0
3.	5.4	0.0
3.	5.45	0.0
3.	5.5	0.0
3.	5.55	0.0
3.	5.6000000000000005	0.0
3.	5.65	0.0
3.	5.7	0.0
3.	5.75	0.0
3.	5.8	0.0
3.	5.8500000000000005	0.0
3.	5.9	0.0
3.	5.95	0.0
3.	6.	0.0
3.	6.05	0.0
3.	6.1000000000000005	0.0
3.	6.15	0.0
3.	6.2	0.0
3.	6.25	0.0
3.	6.3	0.0
3.	6.3500000000000005	0.0
3.	6.4	0.0
3.	6.45	0.0
3.	6.5	0.0
3.	6.55	0.0
3.	6.6000000000000005	0.0
3.	6.65	0.0
3.	6.7	0.0
3.	6.75	0.0
3.	6.8	0.0
3.	6.8500000000000005	0.0
3.	6.9	0.0
3.	6.95	0.0
3.	7.	0.0
3.	7.05	0.0
3.	7.1000000000000005	0.0
3.	7.15	0.0
3.	7.2	0.0
3.	7.25	0.0
3.	7.3	0.0
3.	7.3500000000000005	0.0
3.	7.4	0.0
3.	7.45	0.0
3.	7.5	0.0
3.	7.55	0.0
3.	7.6000000000000005	0.0
3.	7.65	0.0
3.	7.7	0.0
3.	7.75	0.0
3.	7.8	0.0
3.	7.8500000000000005	0.0
3.	7.9	0.0
3.	7.95	0.0
3.	8.	0.0
3.	8.05	0.0
3.	8.100000000000001	0.0
3.	8.15	0.0
3.	8.200000000000001	0.0
3.	8.250000000000002	0.0
3.	8.3	0.0
3.	8.350000000000001	0.0
3.	8.4	0.0
3.	8.450000000000001	0.0
3.	8.500000000000002	0.0
3.	8.55	0.0
3.	8.600000000000001	0.0
3.	8.65	0.0
3.	8.700000000000001	0.0
3.	8.750000000000002	0.0
3.	8.8	0.0
3.	8.850000000000001	0.0
3.	8.9	0.0
3.	8.950000000000001	0.0
3.	9.000000000000002	0.0
3.	9.05	0.0
3.	9.100000000000001	0.0
3.	9.15	0.0
3.	9.200000000000001	0.0
3.	9.250000000000002	0.0
3.	9.3	0.0
3.	9.350000000000001	0.0
3.	9.4	0.0
3.	9.450000000000001	0.0
3.	9.500000000000002	0.0
3.	9.55	0.0
3.	9.600000000000001	0.0
3.	9.650000000000002	0.0
3.	9.700000000000001	0.0
3.	9.750000000000002	0.0
3.	9.8	0.0
3.	9.850000000000001	0.0
3.	9.900000000000002	0.0
3.	9.950000000000001	0.0
3.	10.000000000000002	0.0
3.	10.05	0.0
3.	10.100000000000001	0.0
3.	10.150000000000002	0.0
3.	10.200000000000001	0.0
3.	10.250000000000002	0.0
3.	10.3	0.0
3.	10.350000000000001	0.0
3.	10.400000000000002	0.0
3.	10.450000000000001	0.0
3.	10.500000000000002	0.0
3.	10.55	0.0
3.	10.600000000000001	0.0
3.	10.650000000000002	0.0
3.	10.700000000000001	0.0
3.	10.750000000000002	0.0
3.	10.8	0.0
3.	10.850000000000001	0.0
3.	10.900000000000002	0.0
3.	10.950000000000001	0.0
3.	11.000000000000002	0.0
3.	11.05	0.0
3.	11.100000000000001	0.0
3.	11.150000000000002	0.0
3.	11.200000000000001	0.0
3.	11.250000000000002	0.0
3.	11.3	0.0
3.	11.350000000000001	0.0
3.	11.400000000000002	0.0
3.	11.450000000000001	0.0
3.	11.500000000000002	0.0
3.	11.55	0.0
3.	11.600000000000001	0.0
3.	11.650000000000002	0.0
3.	11.700000000000001	0.0
3.	11.750000000000002	0.0
3.	11.8	0.0
3.	11.850000000000001	0.0
3.	11.900000000000002	0.0
3.	11.950000000000001	0.0
3.	12.000000000000002	0.0
3.	12.05	0.0
3.	12.100000000000001	0.0
3.	12.150000000000002	0.0
3.	12.200000000000001	0.0
3.	12.250000000000002	0.0
3.	12.3	0.0
3.	12.350000000000001	0.0
3.	12.400000000000002	0.0
3.	12.450000000000001	0.0
3.	12.500000000000002	0.0
3.	12.55	0.0
3.	12.600000000000001	0.0
3.	12.650000000000002	0.0
3.	12.700000000000001	0.0
3.	12.750000000000002	0.0
3.	12.8	0.0
3.	12.850000000000001	0.0
3.	12.900000000000002	0.0
3.	12.950000000000001	0.0
3.	13.000000000000002	0.0
3.	13.05	0.0
3.	13.100000000000001	0.0
3.	13.150000000000002	0.0
3.	13.200000000000001	0.0
3.	13.250000000000002	0.0
3.	13.3	0.0
3.	13.350000000000001	0.0
4.	0.05	16.567944247139067
4.	0.1	16.374712763841767
4.	0.15000000000000002	16.53742901119443
4.	0.2	16.673863221812596
4.	0.25	16.44412052727088
4.	0.3	16.481740870922795
4.	0.35000000000000003	16.415060845839175
4.	0.4	16.4373976627429
4.	0.45	16.44923536763895
4.	0.5	16.415557100002182
4.	0.55	16.029574556813937
4.	0.6000000000000001	15.8457602569226
4.	0.6500000000000001	15.76236630345377
4.	0.7000000000000001	15.430706858236181
4.	0.7500000000000001	15.427881125399965
4.	0.8	15.45094123255235
4.	0.8500000000000001	15.462175780509474
4.	0.9000000000000001	15.477749996964743
4.	0.9500000000000001	15.49508490603058
4.	1.	15.508898037510338
4.	1.05	15.522469286228027
4.	1.1	15.534314281939583
4.	1.1500000000000001	15.544803549390695
4.	1.2000000000000002	15.516104156710414
4.	1.2500000000000002	15.52453785231259
4.	1.3	15.532610098889903
4.	1.35	15.539540985213687
4.	1.4000000000000001	15.545310548781393
4.	1.4500000000000002	15.54984435386302
4.	1.5000000000000002	15.553189723526438
4.	1.55	15.555058233225207
4.	1.6	15.55595779868607
4.	1.6500000000000001	15.555735390233155
4.	1.7000000000000002	15.554169368352422
4.	1.7500000000000002	15.55115074182866
4.	1.8	15.546568034989836
4.	1.85	15.539357201449315
4.	1.9000000000000001	15.53075290496237
4.	1.9500000000000002	15.520724631037893
4.	2.	15.507793623832473
4.	2.05	15.492460619131734
4.	2.1	15.47513071507979
4.	2.15	15.454876088539265
4.	2.1999999999999997	15.43177112807396
4.	2.25	15.407363069535094
4.	2.3	15.167202580830505
4.	2.35	15.119956689444276
4.	2.4	15.102794462715494
4.	2.45	15.078894749758428
4.	2.5	15.06414888192425
4.	2.55	15.047689079014457
4.	2.6	15.02941794824863
4.	2.65	15.00922622712331
4.	2.7	14.986992699427413
4.	2.75	14.96258887274058
4.	2.8	14.935886350653318
4.	2.85	14.906779714061416
4.	2.9	14.875236290290635
4.	2.95	14.841382512193551
4.	3.	14.705143789083028
4.	3.05	14.566156349926416
4.	3.1	14.525253346224043
4.	3.15	14.493492859129601
4.	3.2	14.458708635584257
4.	3.25	14.420550147339261
4.	3.3	14.378609438131226
4.	3.35	14.332432612540584
4.	3.4	14.281591034500323
4.	3.45	14.226014317001791
4.	3.5	14.167241323216523
4.	3.55	13.610400460393043
4.	3.6	0.0
4.	3.65	0.0
4.	3.7	0.0
4.	3.75	0.0
4.	3.8	0.0
4.	3.85	0.0
4.	3.9	0.0
4.	3.95	0.0
4.	4.	0.0
4.	4.05	0.0
4.	4.1	0.0
4.	4.15	0.0
4.	4.2	0.0
4.	4.25	0.0
4.	4.3	0.0
4.	4.35	0.0
4.	4.4	0.0
4.	4.45	0.0
4.	4.5	0.0
4.	4.55	0.0
4.	4.6	0.0
4.	4.65	0.0
4.	4.7	0.0
4.	4.75	0.0
4.	4.8	0.0
4.	4.8500000000000005	0.0
4.	4.9	0.0
4.	4.95	0.0
4.	5.	0.0
4.	5.05	0.0
4.	5.1000000000000005	0.0
4.	5.15	0.0
4.	5.2	0.0
4.	5.25	0.0
4.	5.3	0.0
4.	5.3500000000000005	0.0
4.	5.4	0.0
4.	5.45	0.0
4.	5.5	0.0
4.	5.55	0.0
4.	5.6000000000000005	0.0
4.	5.65	0.0
4.	5.7	0.0
4.	5.75	0.0
4.	5.8	0.0
4.	5.8500000000000005	0.0
4.	5.9	0.0
4.	5.95	0.0
4.	6.	0.0
4.	6.05	0.0
4.	6.1000000000000005	0.0
4.	6.15	0.0
4.	6.2	0.0
4.	6.25	0.0
4.	6.3	0.0
4.	6.3500000000000005	0.0
4.	6.4	0.0
4.	6.45	0.0
4.	6.5	0.0
4.	6.55	0.0
4.	6.6000000000000005	0.0
4.	6.65	0.0
4.	6.7	0.0
4.	6.75	0.0
4.	6.8	0.0
4.	6.8500000000000005	0.0
4.	6.9	0.0
4.	6.95	0.0
4.	7.	0.0
4.	7.05	0.0
4.	7.1000000000000005	0.0
4.	7.15	0.0
4.	7.2	0.0
4.	7.25	0.0
4.	7.3	0.0
4.	7.3500000000000005	0.0
4.	7.4	0.0
4.	7.45	0.0
4.	7.5	0.0
4.	7.55	0.0
4.	7.6000000000000005	0.0
4.	7.65	0.0
4.	7.7	0.0
4.	7.75	0.0
4.	7.8	0.0
4.	7.8500000000000005	0.0
4.	7.9	0.0
4.	7.95	0.0
4.	8.	0.0
4.	8.05	0.0
4.	8.100000000000001	0.0
4.	8.15	0.0
4.	8.200000000000001	0.0
4.	8.250000000000002	0.0
4.	8.3	0.0
4.	8.350000000000001	0.0
4.	8.4	0.0
4.	8.450000000000001	0.0
4.	8.500000000000002	0.0
4.	8.55	0.0
4.	8.600000000000001	0.0
4.	8.65	0.0
4.	8.700000000000001	0.0
4.	8.750000000000002	0.0
4.	8.8	0.0
4.	8.850000000000001	0.0
4.	8.9	0.0
4.	8.950000000000001	0.0
4.	9.000000000000002	0.0
4.	9.05	0.0
4.	9.100000000000001	0.0
4.	9.15	0.0
4.	9.200000000000001	0.0
4.	9.250000000000002	0.0
4.	9.3	0.0
4.	9.350000000000001	0.0
4.	9.4	0.0
4.	9.450000000000001	0.0
4.	9.500000000000002	0.0
4.	9.55	0.0
4.	9.600000000000001	0.0
4.	9.650000000000002	0.0
4.	9.700000000000001	0.0
4.	9.750000000000002	0.0
4.	9.8	0.0
4.	9.850000000000001	0.0
4.	9.900000000000002	0.0
4.	9.950000000000001	0.0
4.	10.000000000000002	0.0
4.	10.05	0.0
4.	10.100000000000001	0.0
4.	10.150000000000002	0.0
4.	10.200000000000001	0.0
4.	10.250000000000002	0.0
4.	10.3	0.0
4.	10.350000000000001	0.0
4.	10.400000000000002	0.0
4.	10.450000000000001	0.0
4.	10.500000000000002	0.0
4.	10.55	0.0
4.	10.600000000000001	0.0
4.	10.650000000000002	0.0
4.	10.700000000000001	0.0
4.	10.750000000000002	0.0
4.	10.8	0.0
4.	10.850000000000001	0.0
4.	10.900000000000002	0.0
4.	10.950000000000001	0.0
4.	11.000000000000002	0.0
4.	11.05	0.0
4.	11.100000000000001	0.0
4.	11.150000000000002	0.0
4.	11.200000000000001	0.0
4.	11.250000000000002	0.0
4.	11.3	0.0
4.	11.350000000000001	0.0
4.	11.400000000000002	0.0
4.	11.450000000000001	0.0
4.	11.500000000000002	0.0
4.	11.55	0.0
4.	11.600000000000001	0.0
4.	11.650000000000002	0.0
4.	11.700000000000001	0.0
4.	11.750000000000002	0.0
4.	11.8	0.0
4.	11.850000000000001	0.0
4.	11.900000000000002	0.0
4.	11.950000000000001	0.0
4.	12.000000000000002	0.0
4.	12.05	0.0
4.	12.100000000000001	0.0
4.	12.150000000000002	0.0
4.	12.200000000000001	0.0
4.	12.250000000000002	0.0
4.	12.3	0.0
4.	12.350000000000001	0.0
4.	12.400000000000002	0.0
4.	12.450000000000001	0.0
4.	12.500000000000002	0.0
4.	12.55	0.0
4.	12.600000000000001	0.0
4.	12.650000000000002	0.0
4.	12.700000000000001	0.0
4.	12.750000000000002	0.0
4.	12.8	0.0
4.	12.850000000000001	0.0
4.	12.900000000000002	0.0
4.	12.950000000000001	0.0
4.	13.000000000000002	0.0
4.	13.05	0.0
4.	13.100000000000001	0.0
4.	13.150000000000002	0.0
4.	13.200000000000001	0.0
4.	13.250000000000002	0.0
4.	13.3	0.0
4.	13.350000000000001	0.0
5.	0.05	16.342287431079413
5.	0.1	16.26062020355973
5.	0.15000000000000002	16.426455487122062
5.	0.2	16.573143116694613
5.	0.25	16.362948766756784
5.	0.3	16.40305665452067
5.	0.35000000000000003	16.388581054100005
5.	0.4	16.409410708468023
5.	0.45	16.42065293663785
5.	0.5	16.3836352194872
5.	0.55	15.960922968004212
5.	0.6000000000000001	15.739808275402229
5.	0.6500000000000001	15.665203110107067
5.	0.7000000000000001	15.363144447569752
5.	0.7500000000000001	15.355212166177981
5.	0.8	15.376768890556434
5.	0.8500000000000001	15.386570266175845
5.	0.9000000000000001	15.39938288433329
5.	0.9500000000000001	15.414470390760926
5.	1.	15.425722750567134
5.	1.05	15.436957938882657
5.	1.1	15.446480092662059
5.	1.1500000000000001	15.454704597002895
5.	1.2000000000000002	15.415481533986883
5.	1.2500000000000002	15.421695931841077
5.	1.3	15.427825075289764
5.	1.35	15.432838997377814
5.	1.4000000000000001	15.43673632791407
5.	1.4500000000000002	15.439451977054127
5.	1.5000000000000002	15.441016563184046
5.	1.55	15.441249866886821
5.	1.6	15.440419469987551
5.	1.6500000000000001	15.438398191377075
5.	1.7000000000000002	15.43499282758916
5.	1.7500000000000002	15.430057162581384
5.	1.8	15.423438961483917
5.	1.85	15.413835425323066
5.	1.9000000000000001	15.402685868190131
5.	1.9500000000000002	15.389946048375375
5.	2.	15.374123842961636
5.	2.05	15.35537995375237
5.	2.1	15.333800915771986
5.	2.15	15.308556645265226
5.	2.1999999999999997	15.279675295331293
5.	2.25	15.249244963827339
5.	2.3	14.866261409162473
5.	2.35	14.783647332856997
5.	2.4	14.766390253376395
5.	2.45	14.741932217386667
5.	2.5	14.727737058027246
5.	2.55	14.711878882921006
5.	2.6	14.694266635463938
5.	2.65	14.674798198894887
5.	2.7	14.653360287488217
5.	2.75	14.629832641616535
5.	2.8	14.604094437653158
5.	2.85	14.576044406167354
5.	2.9	14.545644688478587
5.	2.95	14.512996094863817
5.	3.	14.392031384339566
5.	3.05	14.270083390349551
5.	3.1	14.229180386647187
5.	3.15	14.19741989955274
5.	3.2	14.162635676007392
5.	3.25	14.124477187762396
5.	3.3	14.0825364785539
5.	3.35	14.036359652963252
5.	3.4	13.985518074922995
5.	3.45	13.929941357424461
5.	3.5	13.871168363639194
5.	3.55	13.314327500815715
5.	3.6	0.0
5.	3.65	0.0
5.	3.7	0.0
5.	3.75	0.0
5.	3.8	0.0
5.	3.85	0.0
5.	3.9	0.0
5.	3.95	0.0
5.	4.	0.0
5.	4.05	0.0
5.	4.1	0.0
5.	4.15	0.0
5.	4.2	0.0
5.	4.25	0.0
5.	4.3	0.0
5.	4.35	0.0
5.	4.4	0.0
5.	4.45	0.0
5.	4.5	0.0
5.	4.55	0.0
5.	4.6	0.0
5.	4.65	0.0
5.	4.7	0.0
5.	4.75	0.0
5.	4.8	0.0
5.	4.8500000000000005	0.0
5.	4.9	0.0
5.	4.95	0.0
5.	5.	0.0
5.	5.05	0.0
5.	5.1000000000000005	0.0
5.	5.15	0.0
5.	5.2	0.0
5.	5.25	0.0
5.	5.3	0.0
5.	5.3500000000000005	0.0
5.	5.4	0.0
5.	5.45	0.0
5.	5.5	0.0
5.	5.55	0.0
5.	5.6000000000000005	0.0
5.	5.65	0.0
5.	5.7	0.0
5.	5.75	0.0
5.	5.8	0.0
5.	5.8500000000000005	0.0
5.	5.9	0.0
5.	5.95	0.0
5.	6.	0.0
5.	6.05	0.0
5.	6.1000000000000005	0.0
5.	6.15	0.0
5.	6.2	0.0
5.	6.25	0.0
5.	6.3	0.0
5.	6.3500000000000005	0.0
5.	6.4	0.0
5.	6.45	0.0
5.	6.5	0.0
5.	6.55	0.0
5.	6.6000000000000005	0.0
5.	6.65	0.0
5.	6.7	0.0
5.	6.75	0.0
5.	6.8	0.0
5.	6.8500000000000005	0.0
5.	6.9	0.0
5.	6.95	0.0
5.	7.	0.0
5.	7.05	0.0
5.	7.1000000000000005	0.0
5.	7.15	0.0
5.	7.2	0.0
5.	7.25	0.0
5.	7.3	0.0
5.	7.3500000000000005	0.0
5.	7.4	0.0
5.	7.45	0.0
5.	7.5	0.0
5.	7.55	0.0
5.	7.6000000000000005	0.0
5.	7.65	0.0
5.	7.7	0.0
5.	7.75	0.0
5.	7.8	0.0
5.	7.8500000000000005	0.0
5.	7.9	0.0
5.	7.95	0.0
5.	8.	0.0
5.	8.05	0.0
5.	8.100000000000001	0.0
5.	8.15	0.0
5.	8.200000000000001	0.0
5.	8.250000000000002	0.0
5.	8.3	0.0
5.	8.350000000000001	0.0
5.	8.4	0.0
5.	8.450000000000001	0.0
5.	8.500000000000002	0.0
5.	8.55	0.0
5.	8.600000000000001	0.0
5.	8.65	0.0
5.	8.700000000000001	0.0
5.	8.750000000000002	0.0
5.	8.8	0.0
5.	8.850000000000001	0.0
5.	8.9	0.0
5.	8.950000000000001	0.0
5.	9.000000000000002	0.0
5.	9.05	0.0
5.	9.100000000000001	0.0
5.	9.15	0.0
5.	9.200000000000001	0.0
5.	9.250000000000002	0.0
5.	9.3	0.0
5.	9.350000000000001	0.0
5.	9.4	0.0
5.	9.450000000000001	0.0
5.	9.500000000000002	0.0
5.	9.55	0.0
5.	9.600000000000001	0.0
5.	9.650000000000002	0.0
5.	9.700000000000001	0.0
5.	9.750000000000002	0.0
5.	9.8	0.0
5.	9.850000000000001	0.0
5.	9.900000000000002	0.0
5.	9.950000000000001	0.0
5.	10.000000000000002	0.0
5.	10.05	0.0
5.	10.100000000000001	0.0
5.	10.150000000000002	0.0
5.	10.200000000000001	0.0
5.	10.250000000000002	0.0
5.	10.3	0.0
5.	10.350000000000001	0.0
5.	10.400000000000002	0.0
5.	10.450000000000001	0.0
5.	10.500000000000002	0.0
5.	10.55	0.0
5.	10.600000000000001	0.0
5.	10.650000000000002	0.0
5.	10.700000000000001	0.0
5.	10.750000000000002	0.0
5.	10.8	0.0
5.	10.850000000000001	0.0
5.	10.900000000000002	0.0
5.	10.950000000000001	0.0
5.	11.000000000000002	0.0
5.	11.05	0.0
5.	11.100000000000001	0.0
5.	11.150000000000002	0.0
5.	11.200000000000001	0.0
5.	11.250000000000002	0.0
5.	11.3	0.0
5.	11.350000000000001	0.0
5.	11.400000000000002	0.0
5.	11.450000000000001	0.0
5.	11.500000000000002	0.0
5.	11.55	0.0
5.	11.600000000000001	0.0
5.	11.650000000000002	0.0
5.	11.700000000000001	0.0
5.	11.750000000000002	0.0
5.	11.8	0.0
5.	11.850000000000001	0.0
5.	11.900000000000002	0.0
5.	11.950000000000001	0.0
5.	12.000000000000002	0.0
5.	12.05	0.0
5.	12.100000000000001	0.0
5.	12.150000000000002	0.0
5.	12.200000000000001	0.0
5.	12.250000000000002	0.0
5.	12.3	0.0
5.	12.350000000000001	0.0
5.	12.400000000000002	0.0
5.	12.450000000000001	0.0
5.	12.500000000000002	0.0
5.	12.55	0.0
5.	12.600000000000001	0.0
5.	12.650000000000002	0.0
5.	12.700000000000001	0.0
5.	12.750000000000002	0.0
5.	12.8	0.0
5.	12.850000000000001	0.0
5.	12.900000000000002	0.0
5.	12.950000000000001	0.0
5.	13.000000000000002	0.0
5.	13.05	0.0
5.	13.100000000000001	0.0
5.	13.150000000000002	0.0
5.	13.200000000000001	0.0
5.	13.250000000000002	0.0
5.	13.3	0.0
5.	13.350000000000001	0.0
6.	0.05	16.141349157802487
6.	0.1	16.166991471141422
6.	0.15000000000000002	16.340679163456524
6.	0.2	16.491827591648587
6.	0.25	16.31443814764168
6.	0.3	16.35589869663736
6.	0.35000000000000003	16.366368367291553
6.	0.4	16.38611041663341
6.	0.45	16.396995553944677
6.	0.5	16.357509368266577
6.	0.55	15.90470525006027
6.	0.6000000000000001	15.648623450678464
6.	0.6500000000000001	15.585462314778008
6.	0.7000000000000001	15.32183533445645
6.	0.7500000000000001	15.3116280304604
6.	0.8	15.33228510277908
6.	0.8500000000000001	15.341402159641
6.	0.9000000000000001	15.352733041298281
6.	0.9500000000000001	15.36649680673632
6.	1.	15.376273812474484
6.	1.05	15.386099671760542
6.	1.1	15.3942072947436
6.	1.1500000000000001	15.401041070699362
6.	1.2000000000000002	15.355115726464
6.	1.2500000000000002	15.359908534183262
6.	1.3	15.364783261318612
6.	1.35	15.368547896907883
6.	1.4000000000000001	15.371215152246663
6.	1.4500000000000002	15.372734248072495
6.	1.5000000000000002	15.37312156249091
6.	1.55	15.37227216934673
6.	1.6	15.370278250751015
6.	1.6500000000000001	15.367032144233432
6.	1.7000000000000002	15.362364262074061
6.	1.7500000000000002	15.35610217947154
6.	1.8	15.348063448060163
6.	1.85	15.33681033059496
6.	1.9000000000000001	15.323866987361471
6.	1.9500000000000002	15.309168620326487
6.	2.	15.291258171384946
6.	2.05	15.270011069571126
6.	2.1	15.245230546419668
6.	2.15	15.216154809276222
6.	2.1999999999999997	15.182737008603521
6.	2.25	15.147453224439595
6.	2.3	14.599978521990447
6.	2.35	14.451814846480996
6.	2.4	14.434465710872258
6.	2.45	14.40946502021545
6.	2.5	14.395805118833026
6.	2.55	14.38053016580102
6.	2.6	14.363554822844625
6.	2.65	14.344783361051652
6.	2.7	14.324109499438844
6.	2.75	14.301420105959021
6.	2.8	14.276600663551177
6.	2.85	14.249552763418752
6.	2.9	14.220232384969114
6.	2.95	14.18871523826465
6.	3.	14.081580807434374
6.	3.05	13.974023125124525
6.	3.1	13.933120121422181
6.	3.15	13.901359634327726
6.	3.2	13.866575410782366
6.	3.25	13.828416922537373
6.	3.3	13.786476213327747
6.	3.35	13.740299387737101
6.	3.4	13.68945780969684
6.	3.45	13.633881092198308
6.	3.5	13.575108098413041
6.	3.55	13.018267235589562
6.	3.6	0.0
6.	3.65	0.0
6.	3.7	0.0
6.	3.75	0.0
6.	3.8	0.0
6.	3.85	0.0
6.	3.9	0.0
6.	3.95	0.0
6.	4.	0.0
6.	4.05	0.0
6.	4.1	0.0
6.	4.15	0.0
6.	4.2	0.0
6.	4.25	0.0
6.	4.3	0.0
6.	4.35	0.0
6.	4.4	0.0
6.	4.45	0.0
6.	4.5	0.0
6.	4.55	0.0
6.	4.6	0.0
6.	4.65	0.0
6.	4.7	0.0
6.	4.75	0.0
6.	4.8	0.0
6.	4.8500000000000005	0.0
6.	4.9	0.0
6.	4.95	0.0
6.	5.	0.0
6.	5.05	0.0
6.	5.1000000000000005	0.0
6.	5.15	0.0
6.	5.2	0.0
6.	5.25	0.0
6.	5.3	0.0
6.	5.3500000000000005	0.0
6.	5.4	0.0
6.	5.45	0.0
6.	5.5	0.0
6.	5.55	0.0
6.	5.6000000000000005	0.0
6.	5.65	0.0
6.	5.7	0.0
6.	5.75	0.0
6.	5.8	0.0
6.	5.8500000000000005	0.0
6.	5.9	0.0
6.	5.95	0.0
6.	6.	0.0
6.	6.05	0.0
6.	6.1000000000000005	0.0
6.	6.15	0.0
6.	6.2	0.0
6.	6.25	0.0
6.	6.3	0.0
6.	6.3500000000000005	0.0
6.	6.4	0.0
6.	6.45	0.0
6.	6.5	0.0
6.	6.55	0.0
6.	6.6000000000000005	0.0
6.	6.65	0.0
6.	6.7	0.0
6.	6.75	0.0
6.	6.8	0.0
6.	6.8500000000000005	0.0
6.	6.9	0.0
6.	6.95	0.0
6.	7.	0.0
6.	7.05	0.0
6.	7.1000000000000005	0.0
6.	7.15	0.0
6.	7.2	0.0
6.	7.25	0.0
6.	7.3	0.0
6.	7.3500000000000005	0.0
6.	7.4	0.0
6.	7.45	0.0
6.	7.5	0.0
6.	7.55	0.0
6.	7.6000000000000005	0.0
6.	7.65	0.0
6.	7.7	0.0
6.	7.75	0.0
6.	7.8	0.0
6.	7.8500000000000005	0.0
6.	7.9	0.0
6.	7.95	0.0
6.	8.	0.0
6.	8.05	0.0
6.	8.100000000000001	0.0
6.	8.15	0.0
6.	8.200000000000001	0.0
6.	8.250000000000002	0.0
6.	8.3	0.0
6.	8.350000000000001	0.0
6.	8.4	0.0
6.	8.450000000000001	0.0
6.	8.500000000000002	0.0
6.	8.55	0.0
6.	8.600000000000001	0.0
6.	8.65	0.0
6.	8.700000000000001	0.0
6.	8.750000000000002	0.0
6.	8.8	0.0
6.	8.850000000000001	0.0
6.	8.9	0.0
6.	8.950000000000001	0.0
6.	9.000000000000002	0.0
6.	9.05	0.0
6.	9.100000000000001	0.0
6.	9.15	0.0
6.	9.200000000000001	0.0
6.	9.250000000000002	0.0
6.	9.3	0.0
6.	9.350000000000001	0.0
6.	9.4	0.0
6.	9.450000000000001	0.0
6.	9.500000000000002	0.0
6.	9.55	0.0
6.	9.600000000000001	0.0
6.	9.650000000000002	0.0
6.	9.700000000000001	0.0
6.	9.750000000000002	0.0
6.	9.8	0.0
6.	9.850000000000001	0.0
6.	9.900000000000002	0.0
6.	9.950000000000001	0.0
6.	10.000000000000002	0.0
6.	10.05	0.0
6.	10.100000000000001	0.0
6.	10.150000000000002	0.0
6.	10.200000000000001	0.0
6.	10.250000000000002	0.0
6.	10.3	0.0
6.	10.350000000000001	0.0
6.	10.400000000000002	0.0
6.	10.450000000000001	0.0
6.	10.500000000000002	0.0
6.	10.55	0.0
6.	10.600000000000001	0.0
6.	10.650000000000002	0.0
6.	10.700000000000001	0.0
6.	10.750000000000002	0.0
6.	10.8	0.0
6.	10.850000000000001	0.0
6.	10.900000000000002	0.0
6.	10.950000000000001	0.0
6.	11.000000000000002	0.0
6.	11.05	0.0
6.	11.100000000000001	0.0
6.	11.150000000000002	0.0
6.	11.200000000000001	0.0
6.	11.250000000000002	0.0
6.	11.3	0.0
6.	11.350000000000001	0.0
6.	11.400000000000002	0.0
6.	11.450000000000001	0.0
6.	11.500000000000002	0.0
6.	11.55	0.0
6.	11.600000000000001	0.0
6.	11.650000000000002	0.0
6.	11.700000000000001	0.0
6.	11.750000000000002	0.0
6.	11.8	0.0
6.	11.850000000000001	0.0
6.	11.900000000000002	0.0
6.	11.950000000000001	0.0
6.	12.000000000000002	0.0
6.	12.05	0.0
6.	12.100000000000001	0.0
6.	12.150000000000002	0.0
6.	12.200000000000001	0.0
6.	12.250000000000002	0.0
6.	12.3	0.0
6.	12.350000000000001	0.0
6.	12.400000000000002	0.0
6.	12.450000000000001	0.0
6.	12.500000000000002	0.0
6.	12.55	0.0
6.	12.600000000000001	0.0
6.	12.650000000000002	0.0
6.	12.700000000000001	0.0
6.	12.750000000000002	0.0
6.	12.8	0.0
6.	12.850000000000001	0.0
6.	12.900000000000002	0.0
6.	12.950000000000001	0.0
6.	13.000000000000002	0.0
6.	13.05	0.0
6.	13.100000000000001	0.0
6.	13.150000000000002	0.0
6.	13.200000000000001	0.0
6.	13.250000000000002	0.0
6.	13.3	0.0
6.	13.350000000000001	0.0
7.	0.05	15.96792257680132
7.	0.1	16.088247064114494
7.	0.15000000000000002	16.271728412093342
7.	0.2	16.424008023002656
7.	0.25	16.2834869097731
7.	0.3	16.32571071204943
7.	0.35000000000000003	16.34736313693788
7.	0.4	16.36630992290843
7.	0.45	16.37697295721861
7.	0.5	16.335621070682684
7.	0.55	15.858265591215037
7.	0.6000000000000001	15.570355225800322
7.	0.6500000000000001	15.519634139967248
7.	0.7000000000000001	15.294927341454946
7.	0.7500000000000001	15.284214955746355
7.	0.8	15.304394994985316
7.	0.8500000000000001	15.31335093684644
7.	0.9000000000000001	15.32403300022798
7.	0.9500000000000001	15.33709398653665
7.	1.	15.346134949982178
7.	1.05	15.355199651271086
7.	1.1	15.362538488325267
7.	1.1500000000000001	15.368613074844651
7.	1.2000000000000002	15.31890443442078
7.	1.2500000000000002	15.322904923903524
7.	1.3	15.32707635858148
7.	1.35	15.330136304452932
7.	1.4000000000000001	15.332106415586653
7.	1.4500000000000002	15.332949621334258
7.	1.5000000000000002	15.332671100946222
7.	1.55	15.331207716327977
7.	1.6	15.328546201263881
7.	1.6500000000000001	15.324590749966957
7.	1.7000000000000002	15.319187463970785
7.	1.7500000000000002	15.312148608284758
7.	1.8	15.303273040074497
7.	1.85	15.291078134048078
7.	1.9000000000000001	15.277082557855506
7.	1.9500000000000002	15.261199641007185
7.	2.	15.24202873741994
7.	2.05	15.21925337528193
7.	2.1	15.192479282643403
7.	2.15	15.16098554409183
7.	2.1999999999999997	15.124658257491951
7.	2.25	15.086201990884312
7.	2.3	14.38265813863163
7.	2.35	14.124326064144292
7.	2.4	14.106889692643403
7.	2.45	14.08137403723836
7.	2.5	14.06822208590891
7.	2.55	14.053499213645722
7.	2.6	14.037125122387451
7.	2.65	14.019009660171239
7.	2.7	13.999052587551851
7.	2.75	13.977146791884831
7.	2.8	13.953182855980625
7.	2.85	13.927064120475709
7.	2.9	13.89873983581381
7.	2.95	13.868261812861531
7.	3.	13.773422453463482
7.	3.05	13.677906632957495
7.	3.1	13.637003629255206
7.	3.15	13.605243142160722
7.	3.2	13.57045891861533
7.	3.25	13.532300430370347
7.	3.3	13.490359721158033
7.	3.35	13.444182895567387
7.	3.4	13.393341317527126
7.	3.45	13.337764600028596
7.	3.5	13.278991606243327
7.	3.55	12.72215074341985
7.	3.6	0.0
7.	3.65	0.0
7.	3.7	0.0
7.	3.75	0.0
7.	3.8	0.0
7.	3.85	0.0
7.	3.9	0.0
7.	3.95	0.0
7.	4.	0.0
7.	4.05	0.0
7.	4.1	0.0
7.	4.15	0.0
7.	4.2	0.0
7.	4.25	0.0
7.	4.3	0.0
7.	4.35	0.0
7.	4.4	0.0
7.	4.45	0.0
7.	4.5	0.0
7.	4.55	0.0
7.	4.6	0.0
7.	4.65	0.0
7.	4.7	0.0
7.	4.75	0.0
7.	4.8	0.0
7.	4.8500000000000005	0.0
7.	4.9	0.0
7.	4.95	0.0
7.	5.	0.0
7.	5.05	0.0
7.	5.1000000000000005	0.0
7.	5.15	0.0
7.	5.2	0.0
7.	5.25	0.0
7.	5.3	0.0
7.	5.3500000000000005	0.0
7.	5.4	0.0
7.	5.45	0.0
7.	5.5	0.0
7.	5.55	0.0
7.	5.6000000000000005	0.0
7.	5.65	0.0
7.	5.7	0.0
7.	5.75	0.0
7.	5.8	0.0
7.	5.8500000000000005	0.0
7.	5.9	0.0
7.	5.95	0.0
7.	6.	0.0
7.	6.05	0.0
7.	6.1000000000000005	0.0
7.	6.15	0.0
7.	6.2	0.0
7.	6.25	0.0
7.	6.3	0.0
7.	6.3500000000000005	0.0
7.	6.4	0.0
7.	6.45	0.0
7.	6.5	0.0
7.	6.55	0.0
7.	6.6000000000000005	0.0
7.	6.65	0.0
7.	6.7	0.0
7.	6.75	0.0
7.	6.8	0.0
7.	6.8500000000000005	0.0
7.	6.9	0.0
7.	6.95	0.0
7.	7.	0.0
7.	7.05	0.0
7.	7.1000000000000005	0.0
7.	7.15	0.0
7.	7.2	0.0
7.	7.25	0.0
7.	7.3	0.0
7.	7.3500000000000005	0.0
7.	7.4	0.0
7.	7.45	0.0
7.	7.5	0.0
7.	7.55	0.0
7.	7.6000000000000005	0.0
7.	7.65	0.0
7.	7.7	0.0
7.	7.75	0.0
7.	7.8	0.0
7.	7.8500000000000005	0.0
7.	7.9	0.0
7.	7.95	0.0
7.	8.	0.0
7.	8.05	0.0
7.	8.100000000000001	0.0
7.	8.15	0.0
7.	8.200000000000001	0.0
7.	8.250000000000002	0.0
7.	8.3	0.0
7.	8.350000000000001	0.0
7.	8.4	0.0
7.	8.450000000000001	0.0
7.	8.500000000000002	0.0
7.	8.55	0.0
7.	8.600000000000001	0.0
7.	8.65	0.0
7.	8.700000000000001	0.0
7.	8.750000000000002	0.0
7.	8.8	0.0
7.	8.850000000000001	0.0
7.	8.9	0.0
7.	8.950000000000001	0.0
7.	9.000000000000002	0.0
7.	9.05	0.0
7.	9.100000000000001	0.0
7.	9.15	0.0
7.	9.200000000000001	0.0
7.	9.250000000000002	0.0
7.	9.3	0.0
7.	9.350000000000001	0.0
7.	9.4	0.0
7.	9.450000000000001	0.0
7.	9.500000000000002	0.0
7.	9.55	0.0
7.	9.600000000000001	0.0
7.	9.650000000000002	0.0
7.	9.700000000000001	0.0
7.	9.750000000000002	0.0
7.	9.8	0.0
7.	9.850000000000001	0.0
7.	9.900000000000002	0.0
7.	9.950000000000001	0.0
7.	10.000000000000002	0.0
7.	10.05	0.0
7.	10.100000000000001	0.0
7.	10.150000000000002	0.0
7.	10.200000000000001	0.0
7.	10.250000000000002	0.0
7.	10.3	0.0
7.	10.350000000000001	0.0
7.	10.400000000000002	0.0
7.	10.450000000000001	0.0
7.	10.500000000000002	0.0
7.	10.55	0.0
7.	10.600000000000001	0.0
7.	10.650000000000002	0.0
7.	10.700000000000001	0.0
7.	10.750000000000002	0.0
7.	10.8	0.0
7.	10.850000000000001	0.0
7.	10.900000000000002	0.0
7.	10.950000000000001	0.0
7.	11.000000000000002	0.0
7.	11.05	0.0
7.	11.100000000000001	0.0
7.	11.150000000000002	0.0
7.	11.200000000000001	0.0
7.	11.250000000000002	0.0
7.	11.3	0.0
7.	11.350000000000001	0.0
7.	11.400000000000002	0.0
7.	11.450000000000001	0.0
7.	11.500000000000002	0.0
7.	11.55	0.0
7.	11.600000000000001	0.0
7.	11.650000000000002	0.0
7.	11.700000000000001	0.0
7.	11.750000000000002	0.0
7.	11.8	0.0
7.	11.850000000000001	0.0
7.	11.900000000000002	0.0
7.	11.950000000000001	0.0
7.	12.000000000000002	0.0
7.	12.05	0.0
7.	12.100000000000001	0.0
7.	12.150000000000002	0.0
7.	12.200000000000001	0.0
7.	12.250000000000002	0.0
7.	12.3	0.0
7.	12.350000000000001	0.0
7.	12.400000000000002	0.0
7.	12.450000000000001	0.0
7.	12.500000000000002	0.0
7.	12.55	0.0
7.	12.600000000000001	0.0
7.	12.650000000000002	0.0
7.	12.700000000000001	0.0
7.	12.750000000000002	0.0
7.	12.8	0.0
7.	12.850000000000001	0.0
7.	12.900000000000002	0.0
7.	12.950000000000001	0.0
7.	13.000000000000002	0.0
7.	13.05	0.0
7.	13.100000000000001	0.0
7.	13.150000000000002	0.0
7.	13.200000000000001	0.0
7.	13.250000000000002	0.0
7.	13.3	0.0
7.	13.350000000000001	0.0
8.	0.05	15.82258656719663
8.	0.1	16.020694096668333
8.	0.15000000000000002	16.21413940491169
8.	0.2	16.365919464889238
8.	0.25	16.26108469913994
8.	0.3	16.303820652411346
8.	0.35000000000000003	16.330299832974926
8.	0.4	16.348660404174602
8.	0.45	16.359176473517255
8.	0.5	16.316446748490385
8.	0.55	15.819556744384077
8.	0.6000000000000001	15.50332778808118
8.	0.6500000000000001	15.464805366160109
8.	0.7000000000000001	15.275149990936955
8.	0.7500000000000001	15.26483820568332
8.	0.8	15.284790604853589
8.	0.8500000000000001	15.29387935206499
8.	0.9000000000000001	15.304365714708565
8.	0.9500000000000001	15.31707560481882
8.	1.	15.325797954819565
8.	1.05	15.334476755022472
8.	1.1	15.341423942276329
8.	1.1500000000000001	15.347110975975072
8.	1.2000000000000002	15.295452987536116
8.	1.2500000000000002	15.29904729337657
8.	1.3	15.30285462719543
8.	1.35	15.30554852901923
8.	1.4000000000000001	15.307155777235746
8.	1.4500000000000002	15.307650360368026
8.	1.5000000000000002	15.307029199322903
8.	1.55	15.30524813561495
8.	1.6	15.302238353415436
8.	1.6500000000000001	15.297910177163757
8.	1.7000000000000002	15.29211879754881
8.	1.7500000000000002	15.284668665797671
8.	1.8	15.275348270473291
8.	1.85	15.262685111146666
8.	1.9000000000000001	15.24814361080686
8.	1.9500000000000002	15.231617050254984
8.	2.	15.211764034361705
8.	2.05	15.1881553732227
8.	2.1	15.160278631348204
8.	2.15	15.127436641315823
8.	2.1999999999999997	15.089470932866993
8.	2.25	15.049206620133285
8.	2.3	14.222723073825774
8.	2.35	13.801039822263956
8.	2.4	13.783521965597304
8.	2.45	13.757524653400168
8.	2.5	13.744847802296412
8.	2.55	13.730640089577927
8.	2.6	13.714825603144899
8.	2.65	13.697318998753106
8.	2.7	13.678025182260786
8.	2.75	13.656842056682517
8.	2.8	13.6336642543608
8.	2.85	13.608395981652011
8.	2.9	13.580979522205517
8.	2.95	13.551444339300858
8.	3.	13.467443171760744
8.	3.05	13.382003503397257
8.	3.1	13.341100499695093
8.	3.15	13.309340012600549
8.	3.2	13.27455578905508
8.	3.25	13.236397300810118
8.	3.3	13.1944565915915
8.	3.35	13.148279766000856
8.	3.4	13.097438187960595
8.	3.45	13.041861470462061
8.	3.5	12.983088476676794
8.	3.55	12.426247613853315
8.	3.6	0.0
8.	3.65	0.0
8.	3.7	0.0
8.	3.75	0.0
8.	3.8	0.0
8.	3.85	0.0
8.	3.9	0.0
8.	3.95	0.0
8.	4.	0.0
8.	4.05	0.0
8.	4.1	0.0
8.	4.15	0.0
8.	4.2	0.0
8.	4.25	0.0
8.	4.3	0.0
8.	4.35	0.0
8.	4.4	0.0
8.	4.45	0.0
8.	4.5	0.0
8.	4.55	0.0
8.	4.6	0.0
8.	4.65	0.0
8.	4.7	0.0
8.	4.75	0.0
8.	4.8	0.0
8.	4.8500000000000005	0.0
8.	4.9	0.0
8.	4.95	0.0
8.	5.	0.0
8.	5.05	0.0
8.	5.1000000000000005	0.0
8.	5.15	0.0
8.	5.2	0.0
8.	5.25	0.0
8.	5.3	0.0
8.	5.3500000000000005	0.0
8.	5.4	0.0
8.	5.45	0.0
8.	5.5	0.0
8.	5.55	0.0
8.	5.6000000000000005	0.0
8.	5.65	0.0
8.	5.7	0.0
8.	5.75	0.0
8.	5.8	0.0
8.	5.8500000000000005	0.0
8.	5.9	0.0
8.	5.95	0.0
8.	6.	0.0
8.	6.05	0.0
8.	6.1000000000000005	0.0
8.	6.15	0.0
8.	6.2	0.0
8.	6.25	0.0
8.	6.3	0.0
8.	6.3500000000000005	0.0
8.	6.4	0.0
8.	6.45	0.0
8.	6.5	0.0
8.	6.55	0.0
8.	6.6000000000000005	0.0
8.	6.65	0.0
8.	6.7	0.0
8.	6.75	0.0
8.	6.8	0.0
8.	6.8500000000000005	0.0
8.	6.9	0.0
8.	6.95	0.0
8.	7.	0.0
8.	7.05	0.0
8.	7.1000000000000005	0.0
8.	7.15	0.0
8.	7.2	0.0
8.	7.25	0.0
8.	7.3	0.0
8.	7.3500000000000005	0.0
8.	7.4	0.0
8.	7.45	0.0
8.	7.5	0.0
8.	7.55	0.0
8.	7.6000000000000005	0.0
8.	7.65	0.0
8.	7.7	0.0
8.	7.75	0.0
8.	7.8	0.0
8.	7.8500000000000005	0.0
8.	7.9	0.0
8.	7.95	0.0
8.	8.	0.0
8.	8.05	0.0
8.	8.100000000000001	0.0
8.	8.15	0.0
8.	8.200000000000001	0.0
8.	8.250000000000002	0.0
8.	8.3	0.0
8.	8.350000000000001	0.0
8.	8.4	0.0
8.	8.450000000000001	0.0
8.	8.500000000000002	0.0
8.	8.55	0.0
8.	8.600000000000001	0.0
8.	8.65	0.0
8.	8.700000000000001	0.0
8.	8.750000000000002	0.0
8.	8.8	0.0
8.	8.850000000000001	0.0
8.	8.9	0.0
8.	8.950000000000001	0.0
8.	9.000000000000002	0.0
8.	9.05	0.0
8.	9.100000000000001	0.0
8.	9.15	0.0
8.	9.200000000000001	0.0
8.	9.250000000000002	0.0
8.	9.3	0.0
8.	9.350000000000001	0.0
8.	9.4	0.0
8.	9.450000000000001	0.0
8.	9.500000000000002	0.0
8.	9.55	0.0
8.	9.600000000000001	0.0
8.	9.650000000000002	0.0
8.	9.700000000000001	0.0
8.	9.750000000000002	0.0
8.	9.8	0.0
8.	9.850000000000001	0.0
8.	9.900000000000002	0.0
8.	9.950000000000001	0.0
8.	10.000000000000002	0.0
8.	10.05	0.0
8.	10.100000000000001	0.0
8.	10.150000000000002	0.0
8.	10.200000000000001	0.0
8.	10.250000000000002	0.0
8.	10.3	0.0
8.	10.350000000000001	0.0
8.	10.400000000000002	0.0
8.	10.450000000000001	0.0
8.	10.500000000000002	0.0
8.	10.55	0.0
8.	10.600000000000001	0.0
8.	10.650000000000002	0.0
8.	10.700000000000001	0.0
8.	10.750000000000002	0.0
8.	10.8	0.0
8.	10.850000000000001	0.0
8.	10.900000000000002	0.0
8.	10.950000000000001	0.0
8.	11.000000000000002	0.0
8.	11.05	0.0
8.	11.100000000000001	0.0
8.	11.150000000000002	0.0
8.	11.200000000000001	0.0
8.	11.250000000000002	0.0
8.	11.3	0.0
8.	11.350000000000001	0.0
8.	11.400000000000002	0.0
8.	11.450000000000001	0.0
8.	11.500000000000002	0.0
8.	11.55	0.0
8.	11.600000000000001	0.0
8.	11.650000000000002	0.0
8.	11.700000000000001	0.0
8.	11.750000000000002	0.0
8.	11.8	0.0
8.	11.850000000000001	0.0
8.	11.900000000000002	0.0
8.	11.950000000000001	0.0
8.	12.000000000000002	0.0
8.	12.05	0.0
8.	12.100000000000001	0.0
8.	12.150000000000002	0.0
8.	12.200000000000001	0.0
8.	12.250000000000002	0.0
8.	12.3	0.0
8.	12.350000000000001	0.0
8.	12.400000000000002	0.0
8.	12.450000000000001	0.0
8.	12.500000000000002	0.0
8.	12.55	0.0
8.	12.600000000000001	0.0
8.	12.650000000000002	0.0
8.	12.700000000000001	0.0
8.	12.750000000000002	0.0
8.	12.8	0.0
8.	12.850000000000001	0.0
8.	12.900000000000002	0.0
8.	12.950000000000001	0.0
8.	13.000000000000002	0.0
8.	13.05	0.0
8.	13.100000000000001	0.0
8.	13.150000000000002	0.0
8.	13.200000000000001	0.0
8.	13.250000000000002	0.0
8.	13.3	0.0
8.	13.350000000000001	0.0
9.	0.05	15.703836176357687
9.	0.1	15.962364163078295
9.	0.15000000000000002	16.165106467361515
9.	0.2	16.31571354241669
9.	0.25	16.243304238452623
9.	0.3	16.28648236388843
9.	0.35000000000000003	16.31499535646796
9.	0.4	16.332917792260428
9.	0.45	16.343332189572077
9.	0.5	16.299525545277863
9.	0.55	15.786755069620185
9.	0.6000000000000001	15.445960902165732
9.	0.6500000000000001	15.418652432357106
9.	0.7000000000000001	15.25879351068637
9.	0.7500000000000001	15.249305249102537
9.	0.8	15.269158830089676
9.	0.8500000000000001	15.27852919586374
9.	0.9000000000000001	15.289042801432306
9.	0.9500000000000001	15.301578548868322
9.	1.	15.310192430895416
9.	1.05	15.318676813655317
9.	1.1	15.325425558515448
9.	1.1500000000000001	15.33091669399166
9.	1.2000000000000002	15.278172157567017
9.	1.2500000000000002	15.28156483151593
9.	1.3	15.285190850533208
9.	1.35	15.287702293031181
9.	1.4000000000000001	15.28912872800702
9.	1.4500000000000002	15.289452455422921
9.	1.5000000000000002	15.288664475837704
9.	1.55	15.286727122262826
9.	1.6	15.283545183129512
9.	1.6500000000000001	15.279031581308754
9.	1.7000000000000002	15.273046290356328
9.	1.7500000000000002	15.265390234142977
9.	1.8	15.255846431145732
9.	1.85	15.2429807735172
9.	1.9000000000000001	15.22818120384867
9.	1.9500000000000002	15.211323141520257
9.	2.	15.191120709966144
9.	2.05	15.16708303500655
9.	2.1	15.138632511043417
9.	2.15	15.10508580393766
9.	2.1999999999999997	15.066258962939298
9.	2.25	15.02503772680048
9.	2.3	14.116110292676774
9.	2.35	13.481446555344641
9.	2.4	13.463854460037052
9.	2.45	13.437417785465302
9.	2.5	13.425174319968972
9.	2.55	13.411435512142255
9.	2.6	13.396129183503444
9.	2.65	13.379174045481323
9.	2.7	13.36047929287507
9.	2.75	13.33994691724457
9.	2.8	13.31747468141995
9.	2.85	13.292966990202585
9.	2.9	13.266359279503606
9.	2.95	13.237660683109361
9.	3.	13.163036065111484
9.	3.05	13.08593448864894
9.	3.1	13.045031484947064
9.	3.15	13.013270997852377
9.	3.2	12.978486774306734
9.	3.25	12.940328286061824
9.	3.3	12.898387576828593
9.	3.35	12.85221075123795
9.	3.4	12.80136917319769
9.	3.45	12.745792455699156
9.	3.5	12.68701946191389
9.	3.55	12.13017859909041
9.	3.6	0.0
9.	3.65	0.0
9.	3.7	0.0
9.	3.75	0.0
9.	3.8	0.0
9.	3.85	0.0
9.	3.9	0.0
9.	3.95	0.0
9.	4.	0.0
9.	4.05	0.0
9.	4.1	0.0
9.	4.15	0.0
9.	4.2	0.0
9.	4.25	0.0
9.	4.3	0.0
9.	4.35	0.0
9.	4.4	0.0
9.	4.45	0.0
9.	4.5	0.0
9.	4.55	0.0
9.	4.6	0.0
9.	4.65	0.0
9.	4.7	0.0
9.	4.75	0.0
9.	4.8	0.0
9.	4.8500000000000005	0.0
9.	4.9	0.0
9.	4.95	0.0
9.	5.	0.0
9.	5.05	0.0
9.	5.1000000000000005	0.0
9.	5.15	0.0
9.	5.2	0.0
9.	5.25	0.0
9.	5.3	0.0
9.	5.3500000000000005	0.0
9.	5.4	0.0
9.	5.45	0.0
9.	5.5	0.0
9.	5.55	0.0
9.	5.6000000000000005	0.0
9.	5.65	0.0
9.	5.7	0.0
9.	5.75	0.0
9.	5.8	0.0
9.	5.8500000000000005	0.0
9.	5.9	0.0
9.	5.95	0.0
9.	6.	0.0
9.	6.05	0.0
9.	6.1000000000000005	0.0
9.	6.15	0.0
9.	6.2	0.0
9.	6.25	0.0
9.	6.3	0.0
9.	6.3500000000000005	0.0
9.	6.4	0.0
9.	6.45	0.0
9.	6.5	0.0
9.	6.55	0.0
9.	6.6000000000000005	0.0
9.	6.65	0.0
9.	6.7	0.0
9.	6.75	0.0
9.	6.8	0.0
9.	6.8500000000000005	0.0
9.	6.9	0.0
9.	6.95	0.0
9.	7.	0.0
9.	7.05	0.0
9.	7.1000000000000005	0.0
9.	7.15	0.0
9.	7.2	0.0
9.	7.25	0.0
9.	7.3	0.0
9.	7.3500000000000005	0.0
9.	7.4	0.0
9.	7.45	0.0
9.	7.5	0.0
9.	7.55	0.0
9.	7.6000000000000005	0.0
9.	7.65	0.0
9.	7.7	0.0
9.	7.75	0.0
9.	7.8	0.0
9.	7.8500000000000005	0.0
9.	7.9	0.0
9.	7.95	0.0
9.	8.	0.0
9.	8.05	0.0
9.	8.100000000000001	0.0
9.	8.15	0.0
9.	8.200000000000001	0.0
9.	8.250000000000002	0.0
9.	8.3	0.0
9.	8.350000000000001	0.0
9.	8.4	0.0
9.	8.450000000000001	0.0
9.	8.500000000000002	0.0
9.	8.55	0.0
9.	8.600000000000001	0.0
9.	8.65	0.0
9.	8.700000000000001	0.0
9.	8.750000000000002	0.0
9.	8.8	0.0
9.	8.850000000000001	0.0
9.	8.9	0.0
9.	8.950000000000001	0.0
9.	9.000000000000002	0.0
9.	9.05	0.0
9.	9.100000000000001	0.0
9.	9.15	0.0
9.	9.200000000000001	0.0
9.	9.250000000000002	0.0
9.	9.3	0.0
9.	9.350000000000001	0.0
9.	9.4	0.0
9.	9.450000000000001	0.0
9.	9.500000000000002	0.0
9.	9.55	0.0
9.	9.600000000000001	0.0
9.	9.650000000000002	0.0
9.	9.700000000000001	0.0
9.	9.750000000000002	0.0
9.	9.8	0.0
9.	9.850000000000001	0.0
9.	9.900000000000002	0.0
9.	9.950000000000001	0.0
9.	10.000000000000002	0.0
9.	10.05	0.0
9.	10.100000000000001	0.0
9.	10.150000000000002	0.0
9.	10.200000000000001	0.0
9.	10.250000000000002	0.0
9.	10.3	0.0
9.	10.350000000000001	0.0
9.	10.400000000000002	0.0
9.	10.450000000000001	0.0
9.	10.500000000000002	0.0
9.	10.55	0.0
9.	10.600000000000001	0.0
9.	10.650000000000002	0.0
9.	10.700000000000001	0.0
9.	10.750000000000002	0.0
9.	10.8	0.0
9.	10.850000000000001	0.0
9.	10.900000000000002	0.0
9.	10.950000000000001	0.0
9.	11.000000000000002	0.0
9.	11.05	0.0
9.	11.100000000000001	0.0
9.	11.150000000000002	0.0
9.	11.200000000000001	0.0
9.	11.250000000000002	0.0
9.	11.3	0.0
9.	11.350000000000001	0.0
9.	11.400000000000002	0.0
9.	11.450000000000001	0.0
9.	11.500000000000002	0.0
9.	11.55	0.0
9.	11.600000000000001	0.0
9.	11.650000000000002	0.0
9.	11.700000000000001	0.0
9.	11.750000000000002	0.0
9.	11.8	0.0
9.	11.850000000000001	0.0
9.	11.900000000000002	0.0
9.	11.950000000000001	0.0
9.	12.000000000000002	0.0
9.	12.05	0.0
9.	12.100000000000001	0.0
9.	12.150000000000002	0.0
9.	12.200000000000001	0.0
9.	12.250000000000002	0.0
9.	12.3	0.0
9.	12.350000000000001	0.0
9.	12.400000000000002	0.0
9.	12.450000000000001	0.0
9.	12.500000000000002	0.0
9.	12.55	0.0
9.	12.600000000000001	0.0
9.	12.650000000000002	0.0
9.	12.700000000000001	0.0
9.	12.750000000000002	0.0
9.	12.8	0.0
9.	12.850000000000001	0.0
9.	12.900000000000002	0.0
9.	12.950000000000001	0.0
9.	13.000000000000002	0.0
9.	13.05	0.0
9.	13.100000000000001	0.0
9.	13.150000000000002	0.0
9.	13.200000000000001	0.0
9.	13.250000000000002	0.0
9.	13.3	0.0
9.	13.350000000000001	0.0
10.	0.05	15.608332117362854
10.	0.1	15.911712622901543
10.	0.15000000000000002	16.12263474641047
10.	0.2	16.271895338056307
10.	0.25	16.227854422232674
10.	0.3	16.27144837909348
10.	0.35000000000000003	16.30080349372931
10.	0.4	16.31839925686037
10.	0.45	16.328740932514176
10.	0.5	16.284124751897476
10.	0.55	15.758806951068754
10.	0.6000000000000001	15.397159834685779
10.	0.6500000000000001	15.379701222824085
10.	0.7000000000000001	15.244440903459799
10.	0.7500000000000001	15.23597979941288
10.	0.8	15.25580395455077
10.	0.8500000000000001	15.265521155821851
10.	0.9000000000000001	15.276166030948927
10.	0.9500000000000001	15.28861876565597
10.	1.	15.2972282788512
10.	1.05	15.305617580350635
10.	1.1	15.312268468156311
10.	1.1500000000000001	15.31766323680427
10.	1.2000000000000002	15.264379850811702
10.	1.2500000000000002	15.267676780417954
10.	1.3	15.271214079799938
10.	1.35	15.273636400973302
10.	1.4000000000000001	15.274974795680409
10.	1.4500000000000002	15.275217650289344
10.	1.5000000000000002	15.274351740793692
10.	1.55	15.272339937770457
10.	1.6	15.269075999098897
10.	1.6500000000000001	15.26447347944331
10.	1.7000000000000002	15.258394622858436
10.	1.7500000000000002	15.250639045774616
10.	1.8	15.240986911108402
10.	1.85	15.228054394452467
10.	1.9000000000000001	15.213145832576242
10.	1.9500000000000002	15.196120714516594
10.	2.	15.175743225614257
10.	2.05	15.15148985594006
10.	2.1	15.122748440456153
10.	2.15	15.088843616401
10.	2.1999999999999997	15.049577868551424
10.	2.25	15.007866964754061
10.	2.3	14.049938951961304
10.	2.35	13.165314173056535
10.	2.4	13.147655149306392
10.	2.45	13.120821933813085
10.	2.5	13.10896961836834
10.	2.55	13.095653183202401
10.	2.6	13.080803607732914
10.	2.65	13.064343004209968
10.	2.7	13.046184122629771
10.	2.75	13.026232268396315
10.	2.8	13.004387599322389
10.	2.85	12.980554255799259
10.	2.9	12.954661138624344
10.	2.95	12.926699116378085
10.	3.	12.860151391627058
10.	3.05	12.789966749249313
10.	3.1	12.749063745548096
10.	3.15	12.717303258453086
10.	3.2	12.682519034907047
10.	3.25	12.64436054666225
10.	3.3	12.60241983739556
10.	3.35	12.556243011804915
10.	3.4	12.505401433764655
10.	3.45	12.449824716266123
10.	3.5	12.391051722480855
10.	3.55	11.834210859657377
10.	3.6	0.0
10.	3.65	0.0
10.	3.7	0.0
10.	3.75	0.0
10.	3.8	0.0
10.	3.85	0.0
10.	3.9	0.0
10.	3.95	0.0
10.	4.	0.0
10.	4.05	0.0
10.	4.1	0.0
10.	4.15	0.0
10.	4.2	0.0
10.	4.25	0.0
10.	4.3	0.0
10.	4.35	0.0
10.	4.4	0.0
10.	4.45	0.0
10.	4.5	0.0
10.	4.55	0.0
10.	4.6	0.0
10.	4.65	0.0
10.	4.7	0.0
10.	4.75	0.0
10.	4.8	0.0
10.	4.8500000000000005	0.0
10.	4.9	0.0
10.	4.95	0.0
10.	5.	0.0
10.	5.05	0.0
10.	5.1000000000000005	0.0
10.	5.15	0.0
10.	5.2	0.0
10.	5.25	0.0
10.	5.3	0.0
10.	5.3500000000000005	0.0
10.	5.4	0.0
10.	5.45	0.0
10.	5.5	0.0
10.	5.55	0.0
10.	5.6000000000000005	0.0
10.	5.65	0.0
10.	5.7	0.0
10.	5.75	0.0
10.	5.8	0.0
10.	5.8500000000000005	0.0
10.	5.9	0.0
10.	5.95	0.0
10.	6.	0.0
10.	6.05	0.0
10.	6.1000000000000005	0.0
10.	6.15	0.0
10.	6.2	0.0
10.	6.25	0.0
10.	6.3	0.0
10.	6.3500000000000005	0.0
10.	6.4	0.0
10.	6.45	0.0
10.	6.5	0.0
10.	6.55	0.0
10.	6.6000000000000005	0.0
10.	6.65	0.0
10.	6.7	0.0
10.	6.75	0.0
10.	6.8	0.0
10.	6.8500000000000005	0.0
10.	6.9	0.0
10.	6.95	0.0
10.	7.	0.0
10.	7.05	0.0
10.	7.1000000000000005	0.0
10.	7.15	0.0
10.	7.2	0.0
10.	7.25	0.0
10.	7.3	0.0
10.	7.3500000000000005	0.0
10.	7.4	0.0
10.	7.45	0.0
10.	7.5	0.0
10.	7.55	0.0
10.	7.6000000000000005	0.0
10.	7.65	0.0
10.	7.7	0.0
10.	7.75	0.0
10.	7.8	0.0
10.	7.8500000000000005	0.0
10.	7.9	0.0
10.	7.95	0.0
10.	8.	0.0
10.	8.05	0.0
10.	8.100000000000001	0.0
10.	8.15	0.0
10.	8.200000000000001	0.0
10.	8.250000000000002	0.0
10.	8.3	0.0
10.	8.350000000000001	0.0
10.	8.4	0.0
10.	8.450000000000001	0.0
10.	8.500000000000002	0.0
10.	8.55	0.0
10.	8.600000000000001	0.0
10.	8.65	0.0
10.	8.700000000000001	0.0
10.	8.750000000000002	0.0
10.	8.8	0.0
10.	8.850000000000001	0.0
10.	8.9	0.0
10.	8.950000000000001	0.0
10.	9.000000000000002	0.0
10.	9.05	0.0
10.	9.100000000000001	0.0
10.	9.15	0.0
10.	9.200000000000001	0.0
10.	9.250000000000002	0.0
10.	9.3	0.0
10.	9.350000000000001	0.0
10.	9.4	0.0
10.	9.450000000000001	0.0
10.	9.500000000000002	0.0
10.	9.55	0.0
10.	9.600000000000001	0.0
10.	9.650000000000002	0.0
10.	9.700000000000001	0.0
10.	9.750000000000002	0.0
10.	9.8	0.0
10.	9.850000000000001	0.0
10.	9.900000000000002	0.0
10.	9.950000000000001	0.0
10.	10.000000000000002	0.0
10.	10.05	0.0
10.	10.100000000000001	0.0
10.	10.150000000000002	0.0
10.	10.200000000000001	0.0
10.	10.250000000000002	0.0
10.	10.3	0.0
10.	10.350000000000001	0.0
10.	10.400000000000002	0.0
10.	10.450000000000001	0.0
10.	10.500000000000002	0.0
10.	10.55	0.0
10.	10.600000000000001	0.0
10.	10.650000000000002	0.0
10.	10.700000000000001	0.0
10.	10.750000000000002	0.0
10.	10.8	0.0
10.	10.850000000000001	0.0
10.	10.900000000000002	0.0
10.	10.950000000000001	0.0
10.	11.000000000000002	0.0
10.	11.05	0.0
10.	11.100000000000001	0.0
10.	11.150000000000002	0.0
10.	11.200000000000001	0.0
10.	11.250000000000002	0.0
10.	11.3	0.0
10.	11.350000000000001	0.0
10.	11.400000000000002	0.0
10.	11.450000000000001	0.0
10.	11.500000000000002	0.0
10.	11.55	0.0
10.	11.600000000000001	0.0
10.	11.650000000000002	0.0
10.	11.700000000000001	0.0
10.	11.750000000000002	0.0
10.	11.8	0.0
10.	11.850000000000001	0.0
10.	11.900000000000002	0.0
10.	11.950000000000001	0.0
10.	12.000000000000002	0.0
10.	12.05	0.0
10.	12.100000000000001	0.0
10.	12.150000000000002	0.0
10.	12.200000000000001	0.0
10.	12.250000000000002	0.0
10.	12.3	0.0
10.	12.350000000000001	0.0
10.	12.400000000000002	0.0
10.	12.450000000000001	0.0
10.	12.500000000000002	0.0
10.	12.55	0.0
10.	12.600000000000001	0.0
10.	12.650000000000002	0.0
10.	12.700000000000001	0.0
10.	12.750000000000002	0.0
10.	12.8	0.0
10.	12.850000000000001	0.0
10.	12.900000000000002	0.0
10.	12.950000000000001	0.0
10.	13.000000000000002	0.0
10.	13.05	0.0
10.	13.100000000000001	0.0
10.	13.150000000000002	0.0
10.	13.200000000000001	0.0
10.	13.250000000000002	0.0
10.	13.3	0.0
10.	13.350000000000001	0.0
20.	0.05	15.244253343912552
20.	0.1	15.646710839403157
20.	0.15000000000000002	15.889537873953666
20.	0.2	16.03322721141909
20.	0.25	16.107039273378152
20.	0.3	16.154351260779286
20.	0.35000000000000003	16.184279560834508
20.	0.4	16.200871317338475
20.	0.45	16.210939920843863
20.	0.5	16.163298425119777
20.	0.55	15.588025348261269
20.	0.6000000000000001	15.140775080254343
20.	0.6500000000000001	15.161465022015092
20.	0.7000000000000001	15.118894708855251
20.	0.7500000000000001	15.120508804997439
20.	0.8	15.14056100469606
20.	0.8500000000000001	15.153487720119093
20.	0.9000000000000001	15.165827788352265
20.	0.9500000000000001	15.178200430733188
20.	1.	15.187438755604983
20.	1.05	15.195712176670305
20.	1.1	15.20223363854825
20.	1.1500000000000001	15.207508802411866
20.	1.2000000000000002	15.152713669619375
20.	1.2500000000000002	15.15594893113753
20.	1.3	15.159413108656477
20.	1.35	15.161766640131015
20.	1.4000000000000001	15.163042199200456
20.	1.4500000000000002	15.163243519451601
20.	1.5000000000000002	15.162346895129216
20.	1.55	15.160300043976068
20.	1.6	15.157005645325484
20.	1.6500000000000001	15.152366530143766
20.	1.7000000000000002	15.146242309212445
20.	1.7500000000000002	15.138437735363091
20.	1.8	15.128728911898252
20.	1.85	15.116200914237817
20.	1.9000000000000001	15.101465421747301
20.	1.9500000000000002	15.084273240011358
20.	2.	15.06372256158703
20.	2.05	15.039254839775394
20.	2.1	15.010220885509806
20.	2.15	14.975955292860926
20.	2.1999999999999997	14.9362463905698
20.	2.25	14.894039364982742
20.	2.3	13.880436064217701
20.	2.35	10.118689126551844
20.	2.4	10.100705742307932
20.	2.45	10.071944751681894
20.	2.5	10.061994060043896
20.	2.55	10.050719825287713
20.	2.6	10.038065710926903
20.	2.65	10.023967140568507
20.	2.7	10.008350294337985
20.	2.75	9.991132102641949
20.	2.8	9.972219338366994
20.	2.85	9.951509881620058
20.	2.9	9.928897263736214
20.	2.95	9.904285492442316
20.	3.	9.8725340913898
20.	3.05	9.829621314411487
20.	3.1	9.788718314036775
20.	3.15	9.756957825308321
20.	3.2	9.72217359975821
20.	3.25	9.684015112092293
20.	3.3	9.642074234387044
20.	3.35	9.595897408796398
20.	3.4	9.545055830756139
20.	3.45	9.489479113257605
20.	3.5	9.430706119472339
20.	3.55	8.873865256648859
20.	3.6	0.0
20.	3.65	0.0
20.	3.7	0.0
20.	3.75	0.0
20.	3.8	0.0
20.	3.85	0.0
20.	3.9	0.0
20.	3.95	0.0
20.	4.	0.0
20.	4.05	0.0
20.	4.1	0.0
20.	4.15	0.0
20.	4.2	0.0
20.	4.25	0.0
20.	4.3	0.0
20.	4.35	0.0
20.	4.4	0.0
20.	4.45	0.0
20.	4.5	0.0
20.	4.55	0.0
20.	4.6	0.0
20.	4.65	0.0
20.	4.7	0.0
20.	4.75	0.0
20.	4.8	0.0
20.	4.8500000000000005	0.0
20.	4.9	0.0
20.	4.95	0.0
20.	5.	0.0
20.	5.05	0.0
20.	5.1000000000000005	0.0
20.	5.15	0.0
20.	5.2	0.0
20.	5.25	0.0
20.	5.3	0.0
20.	5.3500000000000005	0.0
20.	5.4	0.0
20.	5.45	0.0
20.	5.5	0.0
20.	5.55	0.0
20.	5.6000000000000005	0.0
20.	5.65	0.0
20.	5.7	0.0
20.	5.75	0.0
20.	5.8	0.0
20.	5.8500000000000005	0.0
20.	5.9	0.0
20.	5.95	0.0
20.	6.	0.0
20.	6.05	0.0
20.	6.1000000000000005	0.0
20.	6.15	0.0
20.	6.2	0.0
20.	6.25	0.0
20.	6.3	0.0
20.	6.3500000000000005	0.0
20.	6.4	0.0
20.	6.45	0.0
20.	6.5	0.0
20.	6.55	0.0
20.	6.6000000000000005	0.0
20.	6.65	0.0
20.	6.7	0.0
20.	6.75	0.0
20.	6.8	0.0
20.	6.8500000000000005	0.0
20.	6.9	0.0
20.	6.95	0.0
20.	7.	0.0
20.	7.05	0.0
20.	7.1000000000000005	0.0
20.	7.15	0.0
20.	7.2	0.0
20.	7.25	0.0
20.	7.3	0.0
20.	7.3500000000000005	0.0
20.	7.4	0.0
20.	7.45	0.0
20.	7.5	0.0
20.	7.55	0.0
20.	7.6000000000000005	0.0
20.	7.65	0.0
20.	7.7	0.0
20.	7.75	0.0
20.	7.8	0.0
20.	7.8500000000000005	0.0
20.	7.9	0.0
20.	7.95	0.0
20.	8.	0.0
20.	8.05	0.0
20.	8.100000000000001	0.0
20.	8.15	0.0
20.	8.200000000000001	0.0
20.	8.250000000000002	0.0
20.	8.3	0.0
20.	8.350000000000001	0.0
20.	8.4	0.0
20.	8.450000000000001	0.0
20.	8.500000000000002	0.0
20.	8.55	0.0
20.	8.600000000000001	0.0
20.	8.65	0.0
20.	8.700000000000001	0.0
20.	8.750000000000002	0.0
20.	8.8	0.0
20.	8.850000000000001	0.0
20.	8.9	0.0
20.	8.950000000000001	0.0
20.	9.000000000000002	0.0
20.	9.05	0.0
20.	9.100000000000001	0.0
20.	9.15	0.0
20.	9.200000000000001	0.0
20.	9.250000000000002	0.0
20.	9.3	0.0
20.	9.350000000000001	0.0
20.	9.4	0.0
20.	9.450000000000001	0.0
20.	9.500000000000002	0.0
20.	9.55	0.0
20.	9.600000000000001	0.0
20.	9.650000000000002	0.0
20.	9.700000000000001	0.0
20.	9.750000000000002	0.0
20.	9.8	0.0
20.	9.850000000000001	0.0
20.	9.900000000000002	0.0
20.	9.950000000000001	0.0
20.	10.000000000000002	0.0
20.	10.05	0.0
20.	10.100000000000001	0.0
20.	10.150000000000002	0.0
20.	10.200000000000001	0.0
20.	10.250000000000002	0.0
20.	10.3	0.0
20.	10.350000000000001	0.0
20.	10.400000000000002	0.0
20.	10.450000000000001	0.0
20.	10.500000000000002	0.0
20.	10.55	0.0
20.	10.600000000000001	0.0
20.	10.650000000000002	0.0
20.	10.700000000000001	0.0
20.	10.750000000000002	0.0
20.	10.8	0.0
20.	10.850000000000001	0.0
20.	10.900000000000002	0.0
20.	10.950000000000001	0.0
20.	11.000000000000002	0.0
20.	11.05	0.0
20.	11.100000000000001	0.0
20.	11.150000000000002	0.0
20.	11.200000000000001	0.0
20.	11.250000000000002	0.0
20.	11.3	0.0
20.	11.350000000000001	0.0
20.	11.400000000000002	0.0
20.	11.450000000000001	0.0
20.	11.500000000000002	0.0
20.	11.55	0.0
20.	11.600000000000001	0.0
20.	11.650000000000002	0.0
20.	11.700000000000001	0.0
20.	11.750000000000002	0.0
20.	11.8	0.0
20.	11.850000000000001	0.0
20.	11.900000000000002	0.0
20.	11.950000000000001	0.0
20.	12.000000000000002	0.0
20.	12.05	0.0
20.	12.100000000000001	0.0
20.	12.150000000000002	0.0
20.	12.200000000000001	0.0
20.	12.250000000000002	0.0
20.	12.3	0.0
20.	12.350000000000001	0.0
20.	12.400000000000002	0.0
20.	12.450000000000001	0.0
20.	12.500000000000002	0.0
20.	12.55	0.0
20.	12.600000000000001	0.0
20.	12.650000000000002	0.0
20.	12.700000000000001	0.0
20.	12.750000000000002	0.0
20.	12.8	0.0
20.	12.850000000000001	0.0
20.	12.900000000000002	0.0
20.	12.950000000000001	0.0
20.	13.000000000000002	0.0
20.	13.05	0.0
20.	13.100000000000001	0.0
20.	13.150000000000002	0.0
20.	13.200000000000001	0.0
20.	13.250000000000002	0.0
20.	13.3	0.0
20.	13.350000000000001	0.0
30.	0.05	15.130275507507864
30.	0.1	15.521803510525931
30.	0.15000000000000002	15.767442798189602
30.	0.2	15.911569935825055
30.	0.25	15.998182284978874
30.	0.3	16.047652808129836
30.	0.35000000000000003	16.077511021305636
30.	0.4	16.093936459910495
30.	0.45	16.10389447568449
30.	0.5	16.055279788646114
30.	0.55	15.463967035974196
30.	0.6000000000000001	14.99497760273545
30.	0.6500000000000001	15.020747377378653
30.	0.7000000000000001	15.001602595343384
30.	0.7500000000000001	15.010402967511629
30.	0.8	15.030620823210453
30.	0.8500000000000001	15.045459773994736
30.	0.9000000000000001	15.058828425666151
30.	0.9500000000000001	15.07119335988762
30.	1.	15.08084096810007
30.	1.05	15.089091078692173
30.	1.1	15.095581870453108
30.	1.1500000000000001	15.100832902995966
30.	1.2000000000000002	15.045150619095853
30.	1.2500000000000002	15.048401114658661
30.	1.3	15.051873953018228
30.	1.35	15.0542394172737
30.	1.4000000000000001	15.055530183869895
30.	1.4500000000000002	15.05575062280948
30.	1.5000000000000002	15.054876517021949
30.	1.55	15.052854289726948
30.	1.6	15.049593065565581
30.	1.6500000000000001	15.044987959841135
30.	1.7000000000000002	15.038895062114062
30.	1.7500000000000002	15.03112338499372
30.	1.8	15.021448239771088
30.	1.85	15.00923074470185
30.	1.9000000000000001	14.994680711481466
30.	1.9500000000000002	14.977488319575693
30.	2.	14.95693744504616
30.	2.05	14.932469478250072
30.	2.1	14.903435180601909
30.	2.15	14.869169163971542
30.	2.1999999999999997	14.829459739891675
30.	2.25	14.787252117182751
30.	2.3	13.773579641688732
30.	2.35	7.146625243383368
30.	2.4	7.12859870555322
30.	2.45	7.099547250534965
30.	2.5	7.089898837903745
30.	2.55	7.078947377574775
30.	2.6	7.066638148477835
30.	2.65	7.052903963322825
30.	2.7	7.037666687663356
30.	2.75	7.020870607825231
30.	2.8	7.0024069705558
30.	2.85	6.982172003651969
30.	2.9	6.960053172378897
30.	2.95	6.935941030514392
30.	3.	6.909124556183918
30.	3.05	6.86978457356237
30.	3.1	6.828887939510577
30.	3.15	6.7971243246848925
30.	3.2	6.76233626369145
30.	3.25	6.724178883902344
30.	3.3	6.6819155237720445
30.	3.35	6.635738698181399
30.	3.4	6.584897120141138
30.	3.45	6.529320402642607
30.	3.5	6.470547408857339
30.	3.55	5.91370654603386
30.	3.6	0.0
30.	3.65	0.0
30.	3.7	0.0
30.	3.75	0.0
30.	3.8	0.0
30.	3.85	0.0
30.	3.9	0.0
30.	3.95	0.0
30.	4.	0.0
30.	4.05	0.0
30.	4.1	0.0
30.	4.15	0.0
30.	4.2	0.0
30.	4.25	0.0
30.	4.3	0.0
30.	4.35	0.0
30.	4.4	0.0
30.	4.45	0.0
30.	4.5	0.0
30.	4.55	0.0
30.	4.6	0.0
30.	4.65	0.0
30.	4.7	0.0
30.	4.75	0.0
30.	4.8	0.0
30.	4.8500000000000005	0.0
30.	4.9	0.0
30.	4.95	0.0
30.	5.	0.0
30.	5.05	0.0
30.	5.1000000000000005	0.0
30.	5.15	0.0
30.	5.2	0.0
30.	5.25	0.0
30.	5.3	0.0
30.	5.3500000000000005	0.0
30.	5.4	0.0
30.	5.45	0.0
30.	5.5	0.0
30.	5.55	0.0
30.	5.6000000000000005	0.0
30.	5.65	0.0
30.	5.7	0.0
30.	5.75	0.0
30.	5.8	0.0
30.	5.8500000000000005	0.0
30.	5.9	0.0
30.	5.95	0.0
30.	6.	0.0
30.	6.05	0.0
30.	6.1000000000000005	0.0
30.	6.15	0.0
30.	6.2	0.0
30.	6.25	0.0
30.	6.3	0.0
30.	6.3500000000000005	0.0
30.	6.4	0.0
30.	6.45	0.0
30.	6.5	0.0
30.	6.55	0.0
30.	6.6000000000000005	0.0
30.	6.65	0.0
30.	6.7	0.0
30.	6.75	0.0
30.	6.8	0.0
30.	6.8500000000000005	0.0
30.	6.9	0.0
30.	6.95	0.0
30.	7.	0.0
30.	7.05	0.0
30.	7.1000000000000005	0.0
30.	7.15	0.0
30.	7.2	0.0
30.	7.25	0.0
30.	7.3	0.0
30.	7.3500000000000005	0.0
30.	7.4	0.0
30.	7.45	0.0
30.	7.5	0.0
30.	7.55	0.0
30.	7.6000000000000005	0.0
30.	7.65	0.0
30.	7.7	0.0
30.	7.75	0.0
30.	7.8	0.0
30.	7.8500000000000005	0.0
30.	7.9	0.0
30.	7.95	0.0
30.	8.	0.0
30.	8.05	0.0
30.	8.100000000000001	0.0
30.	8.15	0.0
30.	8.200000000000001	0.0
30.	8.250000000000002	0.0
30.	8.3	0.0
30.	8.350000000000001	0.0
30.	8.4	0.0
30.	8.450000000000001	0.0
30.	8.500000000000002	0.0
30.	8.55	0.0
30.	8.600000000000001	0.0
30.	8.65	0.0
30.	8.700000000000001	0.0
30.	8.750000000000002	0.0
30.	8.8	0.0
30.	8.850000000000001	0.0
30.	8.9	0.0
30.	8.950000000000001	0.0
30.	9.000000000000002	0.0
30.	9.05	0.0
30.	9.100000000000001	0.0
30.	9.15	0.0
30.	9.200000000000001	0.0
30.	9.250000000000002	0.0
30.	9.3	0.0
30.	9.350000000000001	0.0
30.	9.4	0.0
30.	9.450000000000001	0.0
30.	9.500000000000002	0.0
30.	9.55	0.0
30.	9.600000000000001	0.0
30.	9.650000000000002	0.0
30.	9.700000000000001	0.0
30.	9.750000000000002	0.0
30.	9.8	0.0
30.	9.850000000000001	0.0
30.	9.900000000000002	0.0
30.	9.950000000000001	0.0
30.	10.000000000000002	0.0
30.	10.05	0.0
30.	10.100000000000001	0.0
30.	10.150000000000002	0.0
30.	10.200000000000001	0.0
30.	10.250000000000002	0.0
30.	10.3	0.0
30.	10.350000000000001	0.0
30.	10.400000000000002	0.0
30.	10.450000000000001	0.0
30.	10.500000000000002	0.0
30.	10.55	0.0
30.	10.600000000000001	0.0
30.	10.650000000000002	0.0
30.	10.700000000000001	0.0
30.	10.750000000000002	0.0
30.	10.8	0.0
30.	10.850000000000001	0.0
30.	10.900000000000002	0.0
30.	10.950000000000001	0.0
30.	11.000000000000002	0.0
30.	11.05	0.0
30.	11.100000000000001	0.0
30.	11.150000000000002	0.0
30.	11.200000000000001	0.0
30.	11.250000000000002	0.0
30.	11.3	0.0
30.	11.350000000000001	0.0
30.	11.400000000000002	0.0
30.	11.450000000000001	0.0
30.	11.500000000000002	0.0
30.	11.55	0.0
30.	11.600000000000001	0.0
30.	11.650000000000002	0.0
30.	11.700000000000001	0.0
30.	11.750000000000002	0.0
30.	11.8	0.0
30.	11.850000000000001	0.0
30.	11.900000000000002	0.0
30.	11.950000000000001	0.0
30.	12.000000000000002	0.0
30.	12.05	0.0
30.	12.100000000000001	0.0
30.	12.150000000000002	0.0
30.	12.200000000000001	0.0
30.	12.250000000000002	0.0
30.	12.3	0.0
30.	12.350000000000001	0.0
30.	12.400000000000002	0.0
30.	12.450000000000001	0.0
30.	12.500000000000002	0.0
30.	12.55	0.0
30.	12.600000000000001	0.0
30.	12.650000000000002	0.0
30.	12.700000000000001	0.0
30.	12.750000000000002	0.0
30.	12.8	0.0
30.	12.850000000000001	0.0
30.	12.900000000000002	0.0
30.	12.950000000000001	0.0
30.	13.000000000000002	0.0
30.	13.05	0.0
30.	13.100000000000001	0.0
30.	13.150000000000002	0.0
30.	13.200000000000001	0.0
30.	13.250000000000002	0.0
30.	13.3	0.0
30.	13.350000000000001	0.0
40.	0.05	15.037909576540814
40.	0.1	15.414172341764939
40.	0.15000000000000002	15.659913230733935
40.	0.2	15.804357003894985
40.	0.25	15.892005351466373
40.	0.3	15.942636087293176
40.	0.35000000000000003	15.972399685665327
40.	0.4	15.98873501083571
40.	0.45	15.998619595056969
40.	0.5	15.949293316674956
40.	0.55	15.34716201209601
40.	0.6000000000000001	14.865053868957167
40.	0.6500000000000001	14.892944839084377
40.	0.7000000000000001	14.88837225853746
40.	0.7500000000000001	14.902079896915389
40.	0.8	14.922377807369246
40.	0.8500000000000001	14.938303996040121
40.	0.9000000000000001	14.95224845809662
40.	0.9500000000000001	14.964595849851293
40.	1.	14.974464315496661
40.	1.05	14.982687687948367
40.	1.1	14.98914709747714
40.	1.1500000000000001	14.994372150476286
40.	1.2000000000000002	14.937780688142473
40.	1.2500000000000002	14.94103042469594
40.	1.3	14.944508225866686
40.	1.35	14.946880542263814
40.	1.4000000000000001	14.948180032521813
40.	1.4500000000000002	14.948411080474212
40.	1.5000000000000002	14.947549408879585
40.	1.55	14.945541314497573
40.	1.6	14.942299123838936
40.	1.6500000000000001	14.937713532588427
40.	1.7000000000000002	14.93163861343501
40.	1.7500000000000002	14.92388581676025
40.	1.8	14.91423000076766
40.	1.85	14.902190014703695
40.	1.9000000000000001	14.887745943215206
40.	1.9500000000000002	14.87055353097315
40.	2.	14.850002656200436
40.	2.05	14.825534689130906
40.	2.1	14.796500391130257
40.	2.15	14.762234374110424
40.	2.1999999999999997	14.722524949560563
40.	2.25	14.680317315063258
40.	2.3	13.66664473064117
40.	2.35	4.511189498973284
40.	2.4	4.49927115268818
40.	2.45	4.481653593137399
40.	2.5	4.472216823007352
40.	2.55	4.461385121215617
40.	2.6	4.4490898655647815
40.	2.65	4.43217634606227
40.	2.7	4.406119277021376
40.	2.75	4.390096260685763
40.	2.8	4.372303651644589
40.	2.85	4.3526156137455345
40.	2.9	4.330889677470938
40.	2.95	4.306970428722821
40.	3.	4.280671412071302
40.	3.05	4.246965251655975
40.	3.1	4.210681685606887
40.	3.15	4.176659016844017
40.	3.2	4.139083125413438
40.	3.25	4.101732859219085
40.	3.3	3.72160624511477
40.	3.35	3.675429419524124
40.	3.4	3.6245878414838644
40.	3.45	3.569011123985332
40.	3.5	3.5102381302000643
40.	3.55	2.953397267376585
40.	3.6	0.0
40.	3.65	0.0
40.	3.7	0.0
40.	3.75	0.0
40.	3.8	0.0
40.	3.85	0.0
40.	3.9	0.0
40.	3.95	0.0
40.	4.	0.0
40.	4.05	0.0
40.	4.1	0.0
40.	4.15	0.0
40.	4.2	0.0
40.	4.25	0.0
40.	4.3	0.0
40.	4.35	0.0
40.	4.4	0.0
40.	4.45	0.0
40.	4.5	0.0
40.	4.55	0.0
40.	4.6	0.0
40.	4.65	0.0
40.	4.7	0.0
40.	4.75	0.0
40.	4.8	0.0
40.	4.8500000000000005	0.0
40.	4.9	0.0
40.	4.95	0.0
40.	5.	0.0
40.	5.05	0.0
40.	5.1000000000000005	0.0
40.	5.15	0.0
40.	5.2	0.0
40.	5.25	0.0
40.	5.3	0.0
40.	5.3500000000000005	0.0
40.	5.4	0.0
40.	5.45	0.0
40.	5.5	0.0
40.	5.55	0.0
40.	5.6000000000000005	0.0
40.	5.65	0.0
40.	5.7	0.0
40.	5.75	0.0
40.	5.8	0.0
40.	5.8500000000000005	0.0
40.	5.9	0.0
40.	5.95	0.0
40.	6.	0.0
40.	6.05	0.0
40.	6.1000000000000005	0.0
40.	6.15	0.0
40.	6.2	0.0
40.	6.25	0.0
40.	6.3	0.0
40.	6.3500000000000005	0.0
40.	6.4	0.0
40.	6.45	0.0
40.	6.5	0.0
40.	6.55	0.0
40.	6.6000000000000005	0.0
40.	6.65	0.0
40.	6.7	0.0
40.	6.75	0.0
40.	6.8	0.0
40.	6.8500000000000005	0.0
40.	6.9	0.0
40.	6.95	0.0
40.	7.	0.0
40.	7.05	0.0
40.	7.1000000000000005	0.0
40.	7.15	0.0
40.	7.2	0.0
40.	7.25	0.0
40.	7.3	0.0
40.	7.3500000000000005	0.0
40.	7.4	0.0
40.	7.45	0.0
40.	7.5	0.0
40.	7.55	0.0
40.	7.6000000000000005	0.0
40.	7.65	0.0
40.	7.7	0.0
40.	7.75	0.0
40.	7.8	0.0
40.	7.8500000000000005	0.0
40.	7.9	0.0
40.	7.95	0.0
40.	8.	0.0
40.	8.05	0.0
40.	8.100000000000001	0.0
40.	8.15	0.0
40.	8.200000000000001	0.0
40.	8.250000000000002	0.0
40.	8.3	0.0
40.	8.350000000000001	0.0
40.	8.4	0.0
40.	8.450000000000001	0.0
40.	8.500000000000002	0.0
40.	8.55	0.0
40.	8.600000000000001	0.0
40.	8.65	0.0
40.	8.700000000000001	0.0
40.	8.750000000000002	0.0
40.	8.8	0.0
40.	8.850000000000001	0.0
40.	8.9	0.0
40.	8.950000000000001	0.0
40.	9.000000000000002	0.0
40.	9.05	0.0
40.	9.100000000000001	0.0
40.	9.15	0.0
40.	9.200000000000001	0.0
40.	9.250000000000002	0.0
40.	9.3	0.0
40.	9.350000000000001	0.0
40.	9.4	0.0
40.	9.450000000000001	0.0
40.	9.500000000000002	0.0
40.	9.55	0.0
40.	9.600000000000001	0.0
40.	9.650000000000002	0.0
40.	9.700000000000001	0.0
40.	9.750000000000002	0.0
40.	9.8	0.0
40.	9.850000000000001	0.0
40.	9.900000000000002	0.0
40.	9.950000000000001	0.0
40.	10.000000000000002	0.0
40.	10.05	0.0
40.	10.100000000000001	0.0
40.	10.150000000000002	0.0
40.	10.200000000000001	0.0
40.	10.250000000000002	0.0
40.	10.3	0.0
40.	10.350000000000001	0.0
40.	10.400000000000002	0.0
40.	10.450000000000001	0.0
40.	10.500000000000002	0.0
40.	10.55	0.0
40.	10.600000000000001	0.0
40.	10.650000000000002	0.0
40.	10.700000000000001	0.0
40.	10.750000000000002	0.0
40.	10.8	0.0
40.	10.850000000000001	0.0
40.	10.900000000000002	0.0
40.	10.950000000000001	0.0
40.	11.000000000000002	0.0
40.	11.05	0.0
40.	11.100000000000001	0.0
40.	11.150000000000002	0.0
40.	11.200000000000001	0.0
40.	11.250000000000002	0.0
40.	11.3	0.0
40.	11.350000000000001	0.0
40.	11.400000000000002	0.0
40.	11.450000000000001	0.0
40.	11.500000000000002	0.0
40.	11.55	0.0
40.	11.600000000000001	0.0
40.	11.650000000000002	0.0
40.	11.700000000000001	0.0
40.	11.750000000000002	0.0
40.	11.8	0.0
40.	11.850000000000001	0.0
40.	11.900000000000002	0.0
40.	11.950000000000001	0.0
40.	12.000000000000002	0.0
40.	12.05	0.0
40.	12.100000000000001	0.0
40.	12.150000000000002	0.0
40.	12.200000000000001	0.0
40.	12.250000000000002	0.0
40.	12.3	0.0
40.	12.350000000000001	0.0
40.	12.400000000000002	0.0
40.	12.450000000000001	0.0
40.	12.500000000000002	0.0
40.	12.55	0.0
40.	12.600000000000001	0.0
40.	12.650000000000002	0.0
40.	12.700000000000001	0.0
40.	12.750000000000002	0.0
40.	12.8	0.0
40.	12.850000000000001	0.0
40.	12.900000000000002	0.0
40.	12.950000000000001	0.0
40.	13.000000000000002	0.0
40.	13.05	0.0
40.	13.100000000000001	0.0
40.	13.150000000000002	0.0
40.	13.200000000000001	0.0
40.	13.250000000000002	0.0
40.	13.3	0.0
40.	13.350000000000001	0.0
50.	0.05	14.950118636393045
50.	0.1	15.30965226015987
50.	0.15000000000000002	15.55511332809414
50.	0.2	15.699625274013364
50.	0.25	15.787255120003412
50.	0.3	15.838508356887946
50.	0.35000000000000003	15.868183741940058
50.	0.4	15.884453209898217
50.	0.45	15.89428269191938
50.	0.5	15.844371960123624
50.	0.55	15.234073304753514
50.	0.6000000000000001	14.742951405554845
50.	0.6500000000000001	14.772191583436184
50.	0.7000000000000001	14.777787022283032
50.	0.7500000000000001	14.794805465449876
50.	0.8	14.815133371739554
50.	0.8500000000000001	14.831667441865076
50.	0.9000000000000001	14.845926817408202
50.	0.9500000000000001	14.858250928568026
50.	1.	14.868232074986244
50.	1.05	14.876426636631848
50.	1.1	14.882854141838951
50.	1.1500000000000001	14.888052050056656
50.	1.2000000000000002	14.830535492357802
50.	1.2500000000000002	14.833775154680795
50.	1.3	14.837255763507272
50.	1.35	14.839631989857743
50.	1.4000000000000001	14.84093645923563
50.	1.4500000000000002	14.841173544771763
50.	1.5000000000000002	14.840318946076623
50.	1.55	14.838318916980763
50.	1.6	14.83508759232369
50.	1.6500000000000001	14.830513140732664
50.	1.7000000000000002	14.824448483542959
50.	1.7500000000000002	14.816706462762925
50.	1.8	14.807061675698902
50.	1.85	14.795122966999436
50.	1.9000000000000001	14.78073930432155
50.	1.9500000000000002	14.763546866384143
50.	2.	14.742995991637693
50.	2.05	14.71852802463647
50.	2.1	14.689493726769209
50.	2.15	14.65522770996683
50.	2.1999999999999997	14.615518285695428
50.	2.25	14.573310638559846
50.	2.3	13.559638037136517
50.	2.35	4.426824023720973
50.	2.4	4.420284083826674
50.	2.45	4.412385713816092
50.	2.5	4.403091381285094
50.	2.55	4.392323965915812
50.	2.6	4.38000327193666
50.	2.65	4.360406240980239
50.	2.7	4.325033853082447
50.	2.75	4.309640064459791
50.	2.8	4.292382771260389
50.	2.85	4.273117867359204
50.	2.9	4.251678258602545
50.	2.95	4.227870695184334
50.	3.	4.2014728812690105
50.	3.05	4.172220423087151
50.	3.1	4.139819097933725
50.	3.15	4.103904754345407
50.	3.2	4.06396927927704
50.	3.25	4.027305023378949
50.	3.3	0.7613295418911152
50.	3.35	0.71515271630047
50.	3.4	0.6643111382602095
50.	3.45	0.6087344207616773
50.	3.5	0.5499614269764099
50.	3.55	-0.00687943584706921
50.	3.6	0.0
50.	3.65	0.0
50.	3.7	0.0
50.	3.75	0.0
50.	3.8	0.0
50.	3.85	0.0
50.	3.9	0.0
50.	3.95	0.0
50.	4.	0.0
50.	4.05	0.0
50.	4.1	0.0
50.	4.15	0.0
50.	4.2	0.0
50.	4.25	0.0
50.	4.3	0.0
50.	4.35	0.0
50.	4.4	0.0
50.	4.45	0.0
50.	4.5	0.0
50.	4.55	0.0
50.	4.6	0.0
50.	4.65	0.0
50.	4.7	0.0
50.	4.75	0.0
50.	4.8	0.0
50.	4.8500000000000005	0.0
50.	4.9	0.0
50.	4.95	0.0
50.	5.	0.0
50.	5.05	0.0
50.	5.1000000000000005	0.0
50.	5.15	0.0
50.	5.2	0.0
50.	5.25	0.0
50.	5.3	0.0
50.	5.3500000000000005	0.0
50.	5.4	0.0
50.	5.45	0.0
50.	5.5	0.0
50.	5.55	0.0
50.	5.6000000000000005	0.0
50.	5.65	0.0
50.	5.7	0.0
50.	5.75	0.0
50.	5.8	0.0
50.	5.8500000000000005	0.0
50.	5.9	0.0
50.	5.95	0.0
50.	6.	0.0
50.	6.05	0.0
50.	6.1000000000000005	0.0
50.	6.15	0.0
50.	6.2	0.0
50.	6.25	0.0
50.	6.3	0.0
50.	6.3500000000000005	0.0
50.	6.4	0.0
50.	6.45	0.0
50.	6.5	0.0
50.	6.55	0.0
50.	6.6000000000000005	0.0
50.	6.65	0.0
50.	6.7	0.0
50.	6.75	0.0
50.	6.8	0.0
50.	6.8500000000000005	0.0
50.	6.9	0.0
50.	6.95	0.0
50.	7.	0.0
50.	7.05	0.0
50.	7.1000000000000005	0.0
50.	7.15	0.0
50.	7.2	0.0
50.	7.25	0.0
50.	7.3	0.0
50.	7.3500000000000005	0.0
50.	7.4	0.0
50.	7.45	0.0
50.	7.5	0.0
50.	7.55	0.0
50.	7.6000000000000005	0.0
50.	7.65	0.0
50.	7.7	0.0
50.	7.75	0.0
50.	7.8	0.0
50.	7.8500000000000005	0.0
50.	7.9	0.0
50.	7.95	0.0
50.	8.	0.0
50.	8.05	0.0
50.	8.100000000000001	0.0
50.	8.15	0.0
50.	8.200000000000001	0.0
50.	8.250000000000002	0.0
50.	8.3	0.0
50.	8.350000000000001	0.0
50.	8.4	0.0
50.	8.450000000000001	0.0
50.	8.500000000000002	0.0
50.	8.55	0.0
50.	8.600000000000001	0.0
50.	8.65	0.0
50.	8.700000000000001	0.0
50.	8.750000000000002	0.0
50.	8.8	0.0
50.	8.850000000000001	0.0
50.	8.9	0.0
50.	8.950000000000001	0.0
50.	9.000000000000002	0.0
50.	9.05	0.0
50.	9.100000000000001	0.0
50.	9.15	0.0
50.	9.200000000000001	0.0
50.	9.250000000000002	0.0
50.	9.3	0.0
50.	9.350000000000001	0.0
50.	9.4	0.0
50.	9.450000000000001	0.0
50.	9.500000000000002	0.0
50.	9.55	0.0
50.	9.600000000000001	0.0
50.	9.650000000000002	0.0
50.	9.700000000000001	0.0
50.	9.750000000000002	0.0
50.	9.8	0.0
50.	9.850000000000001	0.0
50.	9.900000000000002	0.0
50.	9.950000000000001	0.0
50.	10.000000000000002	0.0
50.	10.05	0.0
50.	10.100000000000001	0.0
50.	10.150000000000002	0.0
50.	10.200000000000001	0.0
50.	10.250000000000002	0.0
50.	10.3	0.0
50.	10.350000000000001	0.0
50.	10.400000000000002	0.0
50.	10.450000000000001	0.0
50.	10.500000000000002	0.0
50.	10.55	0.0
50.	10.600000000000001	0.0
50.	10.650000000000002	0.0
50.	10.700000000000001	0.0
50.	10.750000000000002	0.0
50.	10.8	0.0
50.	10.850000000000001	0.0
50.	10.900000000000002	0.0
50.	10.950000000000001	0.0
50.	11.000000000000002	0.0
50.	11.05	0.0
50.	11.100000000000001	0.0
50.	11.150000000000002	0.0
50.	11.200000000000001	0.0
50.	11.250000000000002	0.0
50.	11.3	0.0
50.	11.350000000000001	0.0
50.	11.400000000000002	0.0
50.	11.450000000000001	0.0
50.	11.500000000000002	0.0
50.	11.55	0.0
50.	11.600000000000001	0.0
50.	11.650000000000002	0.0
50.	11.700000000000001	0.0
50.	11.750000000000002	0.0
50.	11.8	0.0
50.	11.850000000000001	0.0
50.	11.900000000000002	0.0
50.	11.950000000000001	0.0
50.	12.000000000000002	0.0
50.	12.05	0.0
50.	12.100000000000001	0.0
50.	12.150000000000002	0.0
50.	12.200000000000001	0.0
50.	12.250000000000002	0.0
50.	12.3	0.0
50.	12.350000000000001	0.0
50.	12.400000000000002	0.0
50.	12.450000000000001	0.0
50.	12.500000000000002	0.0
50.	12.55	0.0
50.	12.600000000000001	0.0
50.	12.650000000000002	0.0
50.	12.700000000000001	0.0
50.	12.750000000000002	0.0
50.	12.8	0.0
50.	12.850000000000001	0.0
50.	12.900000000000002	0.0
50.	12.950000000000001	0.0
50.	13.000000000000002	0.0
50.	13.05	0.0
50.	13.100000000000001	0.0
50.	13.150000000000002	0.0
50.	13.200000000000001	0.0
50.	13.250000000000002	0.0
50.	13.3	0.0
50.	13.350000000000001	0.0
60.	0.05	14.865161237087419
60.	0.1	15.2060112705068
60.	0.15000000000000002	15.451084268382735
60.	0.2	15.595584675710544
60.	0.25	15.683133993862079
60.	0.3	15.734712367187974
60.	0.35000000000000003	15.764304537412766
60.	0.4	15.78052225455714
60.	0.45	15.79030682498958
60.	0.5	15.73988180921909
60.	0.55	15.123097257369773
60.	0.6000000000000001	14.626273448191945
60.	0.6500000000000001	14.65636877656061
60.	0.7000000000000001	14.668984953015473
60.	0.7500000000000001	14.688217251525542
60.	0.8	14.708547723490714
60.	0.8500000000000001	14.725415923523915
60.	0.9000000000000001	14.739842415112488
60.	0.9500000000000001	14.752141088529669
60.	1.	14.762174410007416
60.	1.05	14.770340115436396
60.	1.1	14.776736588689479
60.	1.1500000000000001	14.781907716290418
60.	1.2000000000000002	14.723489995484005
60.	1.2500000000000002	14.726715027477875
60.	1.3	14.730197210554355
60.	1.35	14.73257567015294
60.	1.4000000000000001	14.733882984721383
60.	1.4500000000000002	14.734123516664155
60.	1.5000000000000002	14.733272954174057
60.	1.55	14.731277530414399
60.	1.6	14.728052415601844
60.	1.6500000000000001	14.72348432980797
60.	1.7000000000000002	14.71742553630648
60.	1.7500000000000002	14.709689672477996
60.	1.8	14.700051183959069
60.	1.85	14.688170338918852
60.	1.9000000000000001	14.673821158860783
60.	1.9500000000000002	14.65662868807883
60.	2.	14.636077813363356
60.	2.05	14.61160984644167
60.	2.1	14.58257554872917
60.	2.15	14.5483095321786
60.	2.1999999999999997	14.508600108229587
60.	2.25	14.466392446546788
60.	2.3	13.452719825783356
60.	2.35	4.586572711708755
60.	2.4	4.580039886158973
60.	2.45	4.572154152666492
60.	2.5	4.562860000292819
60.	2.55	4.552092664434404
60.	2.6	4.539771934475689
60.	2.65	4.520171441363366
60.	2.7	4.484786876018292
60.	2.75	4.469393913707938
60.	2.8	4.452137321667301
60.	2.85	4.4328729701981535
60.	2.9	4.411433733246293
60.	2.95	4.387626311734976
60.	3.	4.3612283190764005
60.	3.05	4.33198165590469
60.	3.1	4.2995853639549475
60.	3.15	4.263668573496997
60.	3.2	4.2237300313260615
60.	3.25	4.187066668858816
60.	3.3	-2.198946966498606
60.	3.35	-2.245123792089251
60.	3.4	-2.2959653701295113
60.	3.45	-2.3515420876280433
60.	3.5	-2.410315081413311
60.	3.55	-2.96715594423679
60.	3.6	0.0
60.	3.65	0.0
60.	3.7	0.0
60.	3.75	0.0
60.	3.8	0.0
60.	3.85	0.0
60.	3.9	0.0
60.	3.95	0.0
60.	4.	0.0
60.	4.05	0.0
60.	4.1	0.0
60.	4.15	0.0
60.	4.2	0.0
60.	4.25	0.0
60.	4.3	0.0
60.	4.35	0.0
60.	4.4	0.0
60.	4.45	0.0
60.	4.5	0.0
60.	4.55	0.0
60.	4.6	0.0
60.	4.65	0.0
60.	4.7	0.0
60.	4.75	0.0
60.	4.8	0.0
60.	4.8500000000000005	0.0
60.	4.9	0.0
60.	4.95	0.0
60.	5.	0.0
60.	5.05	0.0
60.	5.1000000000000005	0.0
60.	5.15	0.0
60.	5.2	0.0
60.	5.25	0.0
60.	5.3	0.0
60.	5.3500000000000005	0.0
60.	5.4	0.0
60.	5.45	0.0
60.	5.5	0.0
60.	5.55	0.0
60.	5.6000000000000005	0.0
60.	5.65	0.0
60.	5.7	0.0
60.	5.75	0.0
60.	5.8	0.0
60.	5.8500000000000005	0.0
60.	5.9	0.0
60.	5.95	0.0
60.	6.	0.0
60.	6.05	0.0
60.	6.1000000000000005	0.0
60.	6.15	0.0
60.	6.2	0.0
60.	6.25	0.0
60.	6.3	0.0
60.	6.3500000000000005	0.0
60.	6.4	0.0
60.	6.45	0.0
60.	6.5	0.0
60.	6.55	0.0
60.	6.6000000000000005	0.0
60.	6.65	0.0
60.	6.7	0.0
60.	6.75	0.0
60.	6.8	0.0
60.	6.8500000000000005	0.0
60.	6.9	0.0
60.	6.95	0.0
60.	7.	0.0
60.	7.05	0.0
60.	7.1000000000000005	0.0
60.	7.15	0.0
60.	7.2	0.0
60.	7.25	0.0
60.	7.3	0.0
60.	7.3500000000000005	0.0
60.	7.4	0.0
60.	7.45	0.0
60.	7.5	0.0
60.	7.55	0.0
60.	7.6000000000000005	0.0
60.	7.65	0.0
60.	7.7	0.0
60.	7.75	0.0
60.	7.8	0.0
60.	7.8500000000000005	0.0
60.	7.9	0.0
60.	7.95	0.0
60.	8.	0.0
60.	8.05	0.0
60.	8.100000000000001	0.0
60.	8.15	0.0
60.	8.200000000000001	0.0
60.	8.250000000000002	0.0
60.	8.3	0.0
60.	8.350000000000001	0.0
60.	8.4	0.0
60.	8.450000000000001	0.0
60.	8.500000000000002	0.0
60.	8.55	0.0
60.	8.600000000000001	0.0
60.	8.65	0.0
60.	8.700000000000001	0.0
60.	8.750000000000002	0.0
60.	8.8	0.0
60.	8.850000000000001	0.0
60.	8.9	0.0
60.	8.950000000000001	0.0
60.	9.000000000000002	0.0
60.	9.05	0.0
60.	9.100000000000001	0.0
60.	9.15	0.0
60.	9.200000000000001	0.0
60.	9.250000000000002	0.0
60.	9.3	0.0
60.	9.350000000000001	0.0
60.	9.4	0.0
60.	9.450000000000001	0.0
60.	9.500000000000002	0.0
60.	9.55	0.0
60.	9.600000000000001	0.0
60.	9.650000000000002	0.0
60.	9.700000000000001	0.0
60.	9.750000000000002	0.0
60.	9.8	0.0
60.	9.850000000000001	0.0
60.	9.900000000000002	0.0
60.	9.950000000000001	0.0
60.	10.000000000000002	0.0
60.	10.05	0.0
60.	10.100000000000001	0.0
60.	10.150000000000002	0.0
60.	10.200000000000001	0.0
60.	10.250000000000002	0.0
60.	10.3	0.0
60.	10.350000000000001	0.0
60.	10.400000000000002	0.0
60.	10.450000000000001	0.0
60.	10.500000000000002	0.0
60.	10.55	0.0
60.	10.600000000000001	0.0
60.	10.650000000000002	0.0
60.	10.700000000000001	0.0
60.	10.750000000000002	0.0
60.	10.8	0.0
60.	10.850000000000001	0.0
60.	10.900000000000002	0.0
60.	10.950000000000001	0.0
60.	11.000000000000002	0.0
60.	11.05	0.0
60.	11.100000000000001	0.0
60.	11.150000000000002	0.0
60.	11.200000000000001	0.0
60.	11.250000000000002	0.0
60.	11.3	0.0
60.	11.350000000000001	0.0
60.	11.400000000000002	0.0
60.	11.450000000000001	0.0
60.	11.500000000000002	0.0
60.	11.55	0.0
60.	11.600000000000001	0.0
60.	11.650000000000002	0.0
60.	11.700000000000001	0.0
60.	11.750000000000002	0.0
60.	11.8	0.0
60.	11.850000000000001	0.0
60.	11.900000000000002	0.0
60.	11.950000000000001	0.0
60.	12.000000000000002	0.0
60.	12.05	0.0
60.	12.100000000000001	0.0
60.	12.150000000000002	0.0
60.	12.200000000000001	0.0
60.	12.250000000000002	0.0
60.	12.3	0.0
60.	12.350000000000001	0.0
60.	12.400000000000002	0.0
60.	12.450000000000001	0.0
60.	12.500000000000002	0.0
60.	12.55	0.0
60.	12.600000000000001	0.0
60.	12.650000000000002	0.0
60.	12.700000000000001	0.0
60.	12.750000000000002	0.0
60.	12.8	0.0
60.	12.850000000000001	0.0
60.	12.900000000000002	0.0
60.	12.950000000000001	0.0
60.	13.000000000000002	0.0
60.	13.05	0.0
60.	13.100000000000001	0.0
60.	13.150000000000002	0.0
60.	13.200000000000001	0.0
60.	13.250000000000002	0.0
60.	13.3	0.0
60.	13.350000000000001	0.0
70.	0.05	14.78303340148532
70.	0.1	15.103120638518652
70.	0.15000000000000002	15.34774441724411
70.	0.2	15.49221334205712
70.	0.25	15.579696707860649
70.	0.3	15.631428956663724
70.	0.35000000000000003	15.660932681804093
70.	0.4	15.677101218836034
70.	0.45	15.686837710457285
70.	0.5	15.63596314942173
70.	0.55	15.013931609791198
70.	0.6000000000000001	14.513354558795843
70.	0.6500000000000001	14.54394965153853
70.	0.7000000000000001	14.561326804970733
70.	0.7500000000000001	14.582022541997391
70.	0.8	14.60233920206455
70.	0.8500000000000001	14.619384066720995
70.	0.9000000000000001	14.633892637640882
70.	0.9500000000000001	14.64616409406475
70.	1.	14.656214512210122
70.	1.05	14.66435077383172
70.	1.1	14.670716130848556
70.	1.1500000000000001	14.675860171636153
70.	1.2000000000000002	14.616537243750415
70.	1.2500000000000002	14.619744594356856
70.	1.3	14.62322763956379
70.	1.35	14.625607372961205
70.	1.4000000000000001	14.626916311877284
70.	1.4500000000000002	14.627158807686117
70.	1.5000000000000002	14.626310543891389
70.	1.55	14.624317745676624
70.	1.6	14.621096177522384
70.	1.6500000000000001	14.616531727141647
70.	1.7000000000000002	14.610476281830548
70.	1.7500000000000002	14.602743933365769
70.	1.8	14.593109037792496
70.	1.85	14.58126124063514
70.	1.9000000000000001	14.566931724239176
70.	1.9500000000000002	14.54973921145589
70.	2.	14.52918833677699
70.	2.05	14.50472036994858
70.	2.1	14.475686072417155
70.	2.15	14.44142005616094
70.	2.1999999999999997	14.401710632588737
70.	2.25	14.359502953948752
70.	2.3	13.345830310759036
70.	2.35	4.724187743713445
70.	2.4	4.717654923559613
70.	2.45	4.709769199651406
70.	2.5	4.700475047414093
70.	2.55	4.689707711615687
70.	2.6	4.677386981629368
70.	2.65	4.6577864858909
70.	2.7	4.622401911309516
70.	2.75	4.607008949625478
70.	2.8	4.589752358116209
70.	2.85	4.570488007065604
70.	2.9	4.54904877039527
70.	2.95	4.525241348991108
70.	3.	4.498843356192297
70.	3.05	4.469596697412697
70.	3.1	4.437200409280523
70.	3.15	4.401283616966684
70.	3.2	4.361345072469413
70.	3.25	4.324681710679818
70.	3.3	-5.159271101494072
70.	3.35	-5.205447927084718
70.	3.4	-5.256289505124977
70.	3.45	-5.31186622262351
70.	3.5	-5.370639216408778
70.	3.55	-5.927480079232256
70.	3.6	0.0
70.	3.65	0.0
70.	3.7	0.0
70.	3.75	0.0
70.	3.8	0.0
70.	3.85	0.0
70.	3.9	0.0
70.	3.95	0.0
70.	4.	0.0
70.	4.05	0.0
70.	4.1	0.0
70.	4.15	0.0
70.	4.2	0.0
70.	4.25	0.0
70.	4.3	0.0
70.	4.35	0.0
70.	4.4	0.0
70.	4.45	0.0
70.	4.5	0.0
70.	4.55	0.0
70.	4.6	0.0
70.	4.65	0.0
70.	4.7	0.0
70.	4.75	0.0
70.	4.8	0.0
70.	4.8500000000000005	0.0
70.	4.9	0.0
70.	4.95	0.0
70.	5.	0.0
70.	5.05	0.0
70.	5.1000000000000005	0.0
70.	5.15	0.0
70.	5.2	0.0
70.	5.25	0.0
70.	5.3	0.0
70.	5.3500000000000005	0.0
70.	5.4	0.0
70.	5.45	0.0
70.	5.5	0.0
70.	5.55	0.0
70.	5.6000000000000005	0.0
70.	5.65	0.0
70.	5.7	0.0
70.	5.75	0.0
70.	5.8	0.0
70.	5.8500000000000005	0.0
70.	5.9	0.0
70.	5.95	0.0
70.	6.	0.0
70.	6.05	0.0
70.	6.1000000000000005	0.0
70.	6.15	0.0
70.	6.2	0.0
70.	6.25	0.0
70.	6.3	0.0
70.	6.3500000000000005	0.0
70.	6.4	0.0
70.	6.45	0.0
70.	6.5	0.0
70.	6.55	0.0
70.	6.6000000000000005	0.0
70.	6.65	0.0
70.	6.7	0.0
70.	6.75	0.0
70.	6.8	0.0
70.	6.8500000000000005	0.0
70.	6.9	0.0
70.	6.95	0.0
70.	7.	0.0
70.	7.05	0.0
70.	7.1000000000000005	0.0
70.	7.15	0.0
70.	7.2	0.0
70.	7.25	0.0
70.	7.3	0.0
70.	7.3500000000000005	0.0
70.	7.4	0.0
70.	7.45	0.0
70.	7.5	0.0
70.	7.55	0.0
70.	7.6000000000000005	0.0
70.	7.65	0.0
70.	7.7	0.0
70.	7.75	0.0
70.	7.8	0.0
70.	7.8500000000000005	0.0
70.	7.9	0.0
70.	7.95	0.0
70.	8.	0.0
70.	8.05	0.0
70.	8.100000000000001	0.0
70.	8.15	0.0
70.	8.200000000000001	0.0
70.	8.250000000000002	0.0
70.	8.3	0.0
70.	8.350000000000001	0.0
70.	8.4	0.0
70.	8.450000000000001	0.0
70.	8.500000000000002	0.0
70.	8.55	0.0
70.	8.600000000000001	0.0
70.	8.65	0.0
70.	8.700000000000001	0.0
70.	8.750000000000002	0.0
70.	8.8	0.0
70.	8.850000000000001	0.0
70.	8.9	0.0
70.	8.950000000000001	0.0
70.	9.000000000000002	0.0
70.	9.05	0.0
70.	9.100000000000001	0.0
70.	9.15	0.0
70.	9.200000000000001	0.0
70.	9.250000000000002	0.0
70.	9.3	0.0
70.	9.350000000000001	0.0
70.	9.4	0.0
70.	9.450000000000001	0.0
70.	9.500000000000002	0.0
70.	9.55	0.0
70.	9.600000000000001	0.0
70.	9.650000000000002	0.0
70.	9.700000000000001	0.0
70.	9.750000000000002	0.0
70.	9.8	0.0
70.	9.850000000000001	0.0
70.	9.900000000000002	0.0
70.	9.950000000000001	0.0
70.	10.000000000000002	0.0
70.	10.05	0.0
70.	10.100000000000001	0.0
70.	10.150000000000002	0.0
70.	10.200000000000001	0.0
70.	10.250000000000002	0.0
70.	10.3	0.0
70.	10.350000000000001	0.0
70.	10.400000000000002	0.0
70.	10.450000000000001	0.0
70.	10.500000000000002	0.0
70.	10.55	0.0
70.	10.600000000000001	0.0
70.	10.650000000000002	0.0
70.	10.700000000000001	0.0
70.	10.750000000000002	0.0
70.	10.8	0.0
70.	10.850000000000001	0.0
70.	10.900000000000002	0.0
70.	10.950000000000001	0.0
70.	11.000000000000002	0.0
70.	11.05	0.0
70.	11.100000000000001	0.0
70.	11.150000000000002	0.0
70.	11.200000000000001	0.0
70.	11.250000000000002	0.0
70.	11.3	0.0
70.	11.350000000000001	0.0
70.	11.400000000000002	0.0
70.	11.450000000000001	0.0
70.	11.500000000000002	0.0
70.	11.55	0.0
70.	11.600000000000001	0.0
70.	11.650000000000002	0.0
70.	11.700000000000001	0.0
70.	11.750000000000002	0.0
70.	11.8	0.0
70.	11.850000000000001	0.0
70.	11.900000000000002	0.0
70.	11.950000000000001	0.0
70.	12.000000000000002	0.0
70.	12.05	0.0
70.	12.100000000000001	0.0
70.	12.150000000000002	0.0
70.	12.200000000000001	0.0
70.	12.250000000000002	0.0
70.	12.3	0.0
70.	12.350000000000001	0.0
70.	12.400000000000002	0.0
70.	12.450000000000001	0.0
70.	12.500000000000002	0.0
70.	12.55	0.0
70.	12.600000000000001	0.0
70.	12.650000000000002	0.0
70.	12.700000000000001	0.0
70.	12.750000000000002	0.0
70.	12.8	0.0
70.	12.850000000000001	0.0
70.	12.900000000000002	0.0
70.	12.950000000000001	0.0
70.	13.000000000000002	0.0
70.	13.05	0.0
70.	13.100000000000001	0.0
70.	13.150000000000002	0.0
70.	13.200000000000001	0.0
70.	13.250000000000002	0.0
70.	13.3	0.0
70.	13.350000000000001	0.0
80.	0.05	14.703628749186302
80.	0.1	15.000697432922907
80.	0.15000000000000002	15.244809201901184
80.	0.2	15.389241318467022
80.	0.25	15.476670916330235
80.	0.3	15.528454861588148
80.	0.35000000000000003	15.557858998422535
80.	0.4	15.573977311744674
80.	0.45	15.583659616836954
80.	0.5	15.532349856028043
80.	0.55	14.905664751419263
80.	0.6000000000000001	14.402924399652953
80.	0.6500000000000001	14.433761799725916
80.	0.7000000000000001	14.454317163964019
80.	0.7500000000000001	14.475967741330663
80.	0.8	14.496259466824847
80.	0.8500000000000001	14.513389394884552
80.	0.9000000000000001	14.52792998871188
80.	0.9500000000000001	14.540171735011688
80.	1.	14.550217780096439
80.	1.05	14.558322749930372
80.	1.1	14.56465537729756
80.	1.1500000000000001	14.569770776742297
80.	1.2000000000000002	14.509493791485115
80.	1.2500000000000002	14.512680581158772
80.	1.3	14.51616407289197
80.	1.35	14.518544531337696
80.	1.4000000000000001	14.519854396633134
80.	1.4500000000000002	14.52009800774809
80.	1.5000000000000002	14.519251047892084
80.	1.55	14.517259743022082
80.	1.6	14.514040199576753
80.	1.6500000000000001	14.509477824258719
80.	1.7000000000000002	14.503424289536106
80.	1.7500000000000002	14.495693946771677
80.	1.8	14.48606109741513
80.	1.85	14.474232173189588
80.	1.9000000000000001	14.459913850118062
80.	1.9500000000000002	14.442721283538122
80.	2.	14.42217040890208
80.	2.05	14.397702442182005
80.	2.1	14.368668144860273
80.	2.15	14.334402128944518
80.	2.1999999999999997	14.29469270580808
80.	2.25	14.252485007628312
80.	2.3	13.2388123387777
80.	2.35	4.844912552790844
80.	2.4	4.83837973264132
80.	2.45	4.830494008740762
80.	2.5	4.821199856503557
80.	2.55	4.8104325207051986
80.	2.6	4.798111790718858
80.	2.65	4.778511294978293
80.	2.7	4.743126720389539
80.	2.75	4.727733758706
80.	2.8	4.710477167197156
80.	2.85	4.6912128161468845
80.	2.9	4.669773579476775
80.	2.95	4.6459661580726985
80.	3.	4.619568165273775
80.	3.05	4.59032150649768
80.	3.1	4.5579252183685535
80.	3.15	4.522008426053232
80.	3.2	4.4820698815541045
80.	3.25	4.445406519765051
80.	3.3	-8.119478232686083
80.	3.35	-8.16565505827673
80.	3.4	-8.21649663631699
80.	3.45	-8.272073353815523
80.	3.5	-8.33084634760079
80.	3.55	-8.88768721042427
80.	3.6	0.0
80.	3.65	0.0
80.	3.7	0.0
80.	3.75	0.0
80.	3.8	0.0
80.	3.85	0.0
80.	3.9	0.0
80.	3.95	0.0
80.	4.	0.0
80.	4.05	0.0
80.	4.1	0.0
80.	4.15	0.0
80.	4.2	0.0
80.	4.25	0.0
80.	4.3	0.0
80.	4.35	0.0
80.	4.4	0.0
80.	4.45	0.0
80.	4.5	0.0
80.	4.55	0.0
80.	4.6	0.0
80.	4.65	0.0
80.	4.7	0.0
80.	4.75	0.0
80.	4.8	0.0
80.	4.8500000000000005	0.0
80.	4.9	0.0
80.	4.95	0.0
80.	5.	0.0
80.	5.05	0.0
80.	5.1000000000000005	0.0
80.	5.15	0.0
80.	5.2	0.0
80.	5.25	0.0
80.	5.3	0.0
80.	5.3500000000000005	0.0
80.	5.4	0.0
80.	5.45	0.0
80.	5.5	0.0
80.	5.55	0.0
80.	5.6000000000000005	0.0
80.	5.65	0.0
80.	5.7	0.0
80.	5.75	0.0
80.	5.8	0.0
80.	5.8500000000000005	0.0
80.	5.9	0.0
80.	5.95	0.0
80.	6.	0.0
80.	6.05	0.0
80.	6.1000000000000005	0.0
80.	6.15	0.0
80.	6.2	0.0
80.	6.25	0.0
80.	6.3	0.0
80.	6.3500000000000005	0.0
80.	6.4	0.0
80.	6.45	0.0
80.	6.5	0.0
80.	6.55	0.0
80.	6.6000000000000005	0.0
80.	6.65	0.0
80.	6.7	0.0
80.	6.75	0.0
80.	6.8	0.0
80.	6.8500000000000005	0.0
80.	6.9	0.0
80.	6.95	0.0
80.	7.	0.0
80.	7.05	0.0
80.	7.1000000000000005	0.0
80.	7.15	0.0
80.	7.2	0.0
80.	7.25	0.0
80.	7.3	0.0
80.	7.3500000000000005	0.0
80.	7.4	0.0
80.	7.45	0.0
80.	7.5	0.0
80.	7.55	0.0
80.	7.6000000000000005	0.0
80.	7.65	0.0
80.	7.7	0.0
80.	7.75	0.0
80.	7.8	0.0
80.	7.8500000000000005	0.0
80.	7.9	0.0
80.	7.95	0.0
80.	8.	0.0
80.	8.05	0.0
80.	8.100000000000001	0.0
80.	8.15	0.0
80.	8.200000000000001	0.0
80.	8.250000000000002	0.0
80.	8.3	0.0
80.	8.350000000000001	0.0
80.	8.4	0.0
80.	8.450000000000001	0.0
80.	8.500000000000002	0.0
80.	8.55	0.0
80.	8.600000000000001	0.0
80.	8.65	0.0
80.	8.700000000000001	0.0
80.	8.750000000000002	0.0
80.	8.8	0.0
80.	8.850000000000001	0.0
80.	8.9	0.0
80.	8.950000000000001	0.0
80.	9.000000000000002	0.0
80.	9.05	0.0
80.	9.100000000000001	0.0
80.	9.15	0.0
80.	9.200000000000001	0.0
80.	9.250000000000002	0.0
80.	9.3	0.0
80.	9.350000000000001	0.0
80.	9.4	0.0
80.	9.450000000000001	0.0
80.	9.500000000000002	0.0
80.	9.55	0.0
80.	9.600000000000001	0.0
80.	9.650000000000002	0.0
80.	9.700000000000001	0.0
80.	9.750000000000002	0.0
80.	9.8	0.0
80.	9.850000000000001	0.0
80.	9.900000000000002	0.0
80.	9.950000000000001	0.0
80.	10.000000000000002	0.0
80.	10.05	0.0
80.	10.100000000000001	0.0
80.	10.150000000000002	0.0
80.	10.200000000000001	0.0
80.	10.250000000000002	0.0
80.	10.3	0.0
80.	10.350000000000001	0.0
80.	10.400000000000002	0.0
80.	10.450000000000001	0.0
80.	10.500000000000002	0.0
80.	10.55	0.0
80.	10.600000000000001	0.0
80.	10.650000000000002	0.0
80.	10.700000000000001	0.0
80.	10.750000000000002	0.0
80.	10.8	0.0
80.	10.850000000000001	0.0
80.	10.900000000000002	0.0
80.	10.950000000000001	0.0
80.	11.000000000000002	0.0
80.	11.05	0.0
80.	11.100000000000001	0.0
80.	11.150000000000002	0.0
80.	11.200000000000001	0.0
80.	11.250000000000002	0.0
80.	11.3	0.0
80.	11.350000000000001	0.0
80.	11.400000000000002	0.0
80.	11.450000000000001	0.0
80.	11.500000000000002	0.0
80.	11.55	0.0
80.	11.600000000000001	0.0
80.	11.650000000000002	0.0
80.	11.700000000000001	0.0
80.	11.750000000000002	0.0
80.	11.8	0.0
80.	11.850000000000001	0.0
80.	11.900000000000002	0.0
80.	11.950000000000001	0.0
80.	12.000000000000002	0.0
80.	12.05	0.0
80.	12.100000000000001	0.0
80.	12.150000000000002	0.0
80.	12.200000000000001	0.0
80.	12.250000000000002	0.0
80.	12.3	0.0
80.	12.350000000000001	0.0
80.	12.400000000000002	0.0
80.	12.450000000000001	0.0
80.	12.500000000000002	0.0
80.	12.55	0.0
80.	12.600000000000001	0.0
80.	12.650000000000002	0.0
80.	12.700000000000001	0.0
80.	12.750000000000002	0.0
80.	12.8	0.0
80.	12.850000000000001	0.0
80.	12.900000000000002	0.0
80.	12.950000000000001	0.0
80.	13.000000000000002	0.0
80.	13.05	0.0
80.	13.100000000000001	0.0
80.	13.150000000000002	0.0
80.	13.200000000000001	0.0
80.	13.250000000000002	0.0
80.	13.3	0.0
80.	13.350000000000001	0.0
90.	0.05	14.62677980308109
90.	0.1	14.898382854246089
90.	0.15000000000000002	15.141906580870964
90.	0.2	15.286299404799063
90.	0.25	15.373682168975078
90.	0.3	15.425453749690666
90.	0.35000000000000003	15.454741262043813
90.	0.4	15.470804728843717
90.	0.45	15.480421235226729
90.	0.5	15.428701011257695
90.	0.55	14.7979342687744
90.	0.6000000000000001	14.294250307735906
90.	0.6500000000000001	14.325145381780164
90.	0.7000000000000001	14.347787612880968
90.	0.7500000000000001	14.370052791330119
90.	0.8	14.390315894108388
90.	0.8500000000000001	14.40748094634792
90.	0.9000000000000001	14.422027237596446
90.	0.9500000000000001	14.434240054504071
90.	1.	14.444271665331705
90.	1.05	14.45234654775321
90.	1.1	14.458647856761091
90.	1.1500000000000001	14.463735778459128
90.	1.2000000000000002	14.402543955896016
90.	1.2500000000000002	14.40571010496746
90.	1.3	14.409193795878707
90.	1.35	14.411574664829768
90.	1.4000000000000001	14.412885056749918
90.	1.4500000000000002	14.413129295891808
90.	1.5000000000000002	14.412283068402518
90.	1.55	14.410292607947852
90.	1.6	14.407074218184833
90.	1.6500000000000001	14.402513024875844
90.	1.7000000000000002	14.396460577828675
90.	1.7500000000000002	14.388731376551855
90.	1.8	14.379099687373007
90.	1.85	14.367281527757214
90.	1.9000000000000001	14.352969543668138
90.	1.9500000000000002	14.335776908310047
90.	2.	14.315226033724853
90.	2.05	14.290758067131922
90.	2.1	14.2617237700554
90.	2.15	14.227457754537202
90.	2.1999999999999997	14.187748331909495
90.	2.25	14.14554061101865
90.	2.3	13.131867912601923
90.	2.35	4.952410856396326
90.	2.4	4.945878036246803
90.	2.45	4.937992312346252
90.	2.5	4.928698160109048
90.	2.55	4.917930824310689
90.	2.6	4.905610094324349
90.	2.65	4.886009598583783
90.	2.7	4.850625023995022
90.	2.75	4.8352320623114835
90.	2.8	4.817975470802639
90.	2.85	4.798711119752369
90.	2.9	4.77727188308226
90.	2.95	4.753464461678183
90.	3.	4.72706646887926
90.	3.05	4.697819810103167
90.	3.1	4.665423521974043
90.	3.15	4.62950672965872
90.	3.2	4.5895681851595915
90.	3.25	4.552904823370539
90.	3.3	-11.079787105708217
90.	3.35	-11.125963931298863
90.	3.4	-11.176805509339122
90.	3.45	-11.232382226837656
90.	3.5	-11.291155220622922
90.	3.55	-11.847996083446402
90.	3.6	0.0
90.	3.65	0.0
90.	3.7	0.0
90.	3.75	0.0
90.	3.8	0.0
90.	3.85	0.0
90.	3.9	0.0
90.	3.95	0.0
90.	4.	0.0
90.	4.05	0.0
90.	4.1	0.0
90.	4.15	0.0
90.	4.2	0.0
90.	4.25	0.0
90.	4.3	0.0
90.	4.35	0.0
90.	4.4	0.0
90.	4.45	0.0
90.	4.5	0.0
90.	4.55	0.0
90.	4.6	0.0
90.	4.65	0.0
90.	4.7	0.0
90.	4.75	0.0
90.	4.8	0.0
90.	4.8500000000000005	0.0
90.	4.9	0.0
90.	4.95	0.0
90.	5.	0.0
90.	5.05	0.0
90.	5.1000000000000005	0.0
90.	5.15	0.0
90.	5.2	0.0
90.	5.25	0.0
90.	5.3	0.0
90.	5.3500000000000005	0.0
90.	5.4	0.0
90.	5.45	0.0
90.	5.5	0.0
90.	5.55	0.0
90.	5.6000000000000005	0.0
90.	5.65	0.0
90.	5.7	0.0
90.	5.75	0.0
90.	5.8	0.0
90.	5.8500000000000005	0.0
90.	5.9	0.0
90.	5.95	0.0
90.	6.	0.0
90.	6.05	0.0
90.	6.1000000000000005	0.0
90.	6.15	0.0
90.	6.2	0.0
90.	6.25	0.0
90.	6.3	0.0
90.	6.3500000000000005	0.0
90.	6.4	0.0
90.	6.45	0.0
90.	6.5	0.0
90.	6.55	0.0
90.	6.6000000000000005	0.0
90.	6.65	0.0
90.	6.7	0.0
90.	6.75	0.0
90.	6.8	0.0
90.	6.8500000000000005	0.0
90.	6.9	0.0
90.	6.95	0.0
90.	7.	0.0
90.	7.05	0.0
90.	7.1000000000000005	0.0
90.	7.15	0.0
90.	7.2	0.0
90.	7.25	0.0
90.	7.3	0.0
90.	7.3500000000000005	0.0
90.	7.4	0.0
90.	7.45	0.0
90.	7.5	0.0
90.	7.55	0.0
90.	7.6000000000000005	0.0
90.	7.65	0.0
90.	7.7	0.0
90.	7.75	0.0
90.	7.8	0.0
90.	7.8500000000000005	0.0
90.	7.9	0.0
90.	7.95	0.0
90.	8.	0.0
90.	8.05	0.0
90.	8.100000000000001	0.0
90.	8.15	0.0
90.	8.200000000000001	0.0
90.	8.250000000000002	0.0
90.	8.3	0.0
90.	8.350000000000001	0.0
90.	8.4	0.0
90.	8.450000000000001	0.0
90.	8.500000000000002	0.0
90.	8.55	0.0
90.	8.600000000000001	0.0
90.	8.65	0.0
90.	8.700000000000001	0.0
90.	8.750000000000002	0.0
90.	8.8	0.0
90.	8.850000000000001	0.0
90.	8.9	0.0
90.	8.950000000000001	0.0
90.	9.000000000000002	0.0
90.	9.05	0.0
90.	9.100000000000001	0.0
90.	9.15	0.0
90.	9.200000000000001	0.0
90.	9.250000000000002	0.0
90.	9.3	0.0
90.	9.350000000000001	0.0
90.	9.4	0.0
90.	9.450000000000001	0.0
90.	9.500000000000002	0.0
90.	9.55	0.0
90.	9.600000000000001	0.0
90.	9.650000000000002	0.0
90.	9.700000000000001	0.0
90.	9.750000000000002	0.0
90.	9.8	0.0
90.	9.850000000000001	0.0
90.	9.900000000000002	0.0
90.	9.950000000000001	0.0
90.	10.000000000000002	0.0
90.	10.05	0.0
90.	10.100000000000001	0.0
90.	10.150000000000002	0.0
90.	10.200000000000001	0.0
90.	10.250000000000002	0.0
90.	10.3	0.0
90.	10.350000000000001	0.0
90.	10.400000000000002	0.0
90.	10.450000000000001	0.0
90.	10.500000000000002	0.0
90.	10.55	0.0
90.	10.600000000000001	0.0
90.	10.650000000000002	0.0
90.	10.700000000000001	0.0
90.	10.750000000000002	0.0
90.	10.8	0.0
90.	10.850000000000001	0.0
90.	10.900000000000002	0.0
90.	10.950000000000001	0.0
90.	11.000000000000002	0.0
90.	11.05	0.0
90.	11.100000000000001	0.0
90.	11.150000000000002	0.0
90.	11.200000000000001	0.0
90.	11.250000000000002	0.0
90.	11.3	0.0
90.	11.350000000000001	0.0
90.	11.400000000000002	0.0
90.	11.450000000000001	0.0
90.	11.500000000000002	0.0
90.	11.55	0.0
90.	11.600000000000001	0.0
90.	11.650000000000002	0.0
90.	11.700000000000001	0.0
90.	11.750000000000002	0.0
90.	11.8	0.0
90.	11.850000000000001	0.0
90.	11.900000000000002	0.0
90.	11.950000000000001	0.0
90.	12.000000000000002	0.0
90.	12.05	0.0
90.	12.100000000000001	0.0
90.	12.150000000000002	0.0
90.	12.200000000000001	0.0
90.	12.250000000000002	0.0
90.	12.3	0.0
90.	12.350000000000001	0.0
90.	12.400000000000002	0.0
90.	12.450000000000001	0.0
90.	12.500000000000002	0.0
90.	12.55	0.0
90.	12.600000000000001	0.0
90.	12.650000000000002	0.0
90.	12.700000000000001	0.0
90.	12.750000000000002	0.0
90.	12.8	0.0
90.	12.850000000000001	0.0
90.	12.900000000000002	0.0
90.	12.950000000000001	0.0
90.	13.000000000000002	0.0
90.	13.05	0.0
90.	13.100000000000001	0.0
90.	13.150000000000002	0.0
90.	13.200000000000001	0.0
90.	13.250000000000002	0.0
90.	13.3	0.0
90.	13.350000000000001	0.0
100.	0.05	14.552819364847538
100.	0.1	14.79655578469427
100.	0.15000000000000002	15.039400917760068
100.	0.2	15.183749129297013
100.	0.25	15.271085580229835
100.	0.3	15.32279843932036
100.	0.35000000000000003	15.351944606116003
100.	0.4	15.367944109470335
100.	0.45	15.377477937784784
100.	0.5	15.325348302077199
100.	0.55	14.690747199187854
100.	0.6000000000000001	14.186912765687538
100.	0.6500000000000001	14.217721671903547
100.	0.7000000000000001	14.24169442431968
100.	0.7500000000000001	14.264340825484421
100.	0.8	14.284571277500245
100.	0.8500000000000001	14.301741249184042
100.	0.9000000000000001	14.316276569593356
100.	0.9500000000000001	14.328459281560294
100.	1.	14.338469129301258
100.	1.05	14.346512956076737
100.	1.1	14.35278203894383
100.	1.1500000000000001	14.357841636682974
100.	1.2000000000000002	14.295706444865841
100.	1.2500000000000002	14.298850662471358
100.	1.3	14.302334399139612
100.	1.35	14.304715498466516
100.	1.4000000000000001	14.306026188397283
100.	1.4500000000000002	14.30627077526404
100.	1.5000000000000002	14.305424950937146
100.	1.55	14.303434963528368
100.	1.6	14.300217230113793
100.	1.6500000000000001	14.295656708828384
100.	1.7000000000000002	14.28960487937031
100.	1.7500000000000002	14.281876325825063
100.	1.8	14.272245290031599
100.	1.85	14.260433269401258
100.	1.9000000000000001	14.246124842434607
100.	1.9500000000000002	14.228932119183575
100.	2.	14.208381244657996
100.	2.05	14.183913278212053
100.	2.1	14.154878981417657
100.	2.15	14.120612966355964
100.	2.1999999999999997	14.080903544312273
100.	2.25	14.038695797503982
100.	2.3	13.025023065747353
100.	2.35	5.049491299448878
100.	2.4	5.042958479299356
100.	2.45	5.035072755398805
100.	2.5	5.0257786031616
100.	2.55	5.015011267363242
100.	2.6	5.0026905373769015
100.	2.65	4.983090041636335
100.	2.7	4.947705467047574
100.	2.75	4.9323125053640355
100.	2.8	4.915055913855192
100.	2.85	4.895791562804921
100.	2.9	4.874352326134812
100.	2.95	4.850544904730736
100.	3.	4.824146911931812
100.	3.05	4.794900253155719
100.	3.1	4.762503965026595
100.	3.15	4.726587172711273
100.	3.2	4.6866486282121445
100.	3.25	4.649985266423091
100.	3.3	0.0
100.	3.35	0.0
100.	3.4	0.0
100.	3.45	0.0
100.	3.5	0.0
100.	3.55	0.0
100.	3.6	0.0
100.	3.65	0.0
100.	3.7	0.0
100.	3.75	0.0
100.	3.8	0.0
100.	3.85	0.0
100.	3.9	0.0
100.	3.95	0.0
100.	4.	0.0
100.	4.05	0.0
100.	4.1	0.0
100.	4.15	0.0
100.	4.2	0.0
100.	4.25	0.0
100.	4.3	0.0
100.	4.35	0.0
100.	4.4	0.0
100.	4.45	0.0
100.	4.5	0.0
100.	4.55	0.0
100.	4.6	0.0
100.	4.65	0.0
100.	4.7	0.0
100.	4.75	0.0
100.	4.8	0.0
100.	4.8500000000000005	0.0
100.	4.9	0.0
100.	4.95	0.0
100.	5.	0.0
100.	5.05	0.0
100.	5.1000000000000005	0.0
100.	5.15	0.0
100.	5.2	0.0
100.	5.25	0.0
100.	5.3	0.0
100.	5.3500000000000005	0.0
100.	5.4	0.0
100.	5.45	0.0
100.	5.5	0.0
100.	5.55	0.0
100.	5.6000000000000005	0.0
100.	5.65	0.0
100.	5.7	0.0
100.	5.75	0.0
100.	5.8	0.0
100.	5.8500000000000005	0.0
100.	5.9	0.0
100.	5.95	0.0
100.	6.	0.0
100.	6.05	0.0
100.	6.1000000000000005	0.0
100.	6.15	0.0
100.	6.2	0.0
100.	6.25	0.0
100.	6.3	0.0
100.	6.3500000000000005	0.0
100.	6.4	0.0
100.	6.45	0.0
100.	6.5	0.0
100.	6.55	0.0
100.	6.6000000000000005	0.0
100.	6.65	0.0
100.	6.7	0.0
100.	6.75	0.0
100.	6.8	0.0
100.	6.8500000000000005	0.0
100.	6.9	0.0
100.	6.95	0.0
100.	7.	0.0
100.	7.05	0.0
100.	7.1000000000000005	0.0
100.	7.15	0.0
100.	7.2	0.0
100.	7.25	0.0
100.	7.3	0.0
100.	7.3500000000000005	0.0
100.	7.4	0.0
100.	7.45	0.0
100.	7.5	0.0
100.	7.55	0.0
100.	7.6000000000000005	0.0
100.	7.65	0.0
100.	7.7	0.0
100.	7.75	0.0
100.	7.8	0.0
100.	7.8500000000000005	0.0
100.	7.9	0.0
100.	7.95	0.0
100.	8.	0.0
100.	8.05	0.0
100.	8.100000000000001	0.0
100.	8.15	0.0
100.	8.200000000000001	0.0
100.	8.250000000000002	0.0
100.	8.3	0.0
100.	8.350000000000001	0.0
100.	8.4	0.0
100.	8.450000000000001	0.0
100.	8.500000000000002	0.0
100.	8.55	0.0
100.	8.600000000000001	0.0
100.	8.65	0.0
100.	8.700000000000001	0.0
100.	8.750000000000002	0.0
100.	8.8	0.0
100.	8.850000000000001	0.0
100.	8.9	0.0
100.	8.950000000000001	0.0
100.	9.000000000000002	0.0
100.	9.05	0.0
100.	9.100000000000001	0.0
100.	9.15	0.0
100.	9.200000000000001	0.0
100.	9.250000000000002	0.0
100.	9.3	0.0
100.	9.350000000000001	0.0
100.	9.4	0.0
100.	9.450000000000001	0.0
100.	9.500000000000002	0.0
100.	9.55	0.0
100.	9.600000000000001	0.0
100.	9.650000000000002	0.0
100.	9.700000000000001	0.0
100.	9.750000000000002	0.0
100.	9.8	0.0
100.	9.850000000000001	0.0
100.	9.900000000000002	0.0
100.	9.950000000000001	0.0
100.	10.000000000000002	0.0
100.	10.05	0.0
100.	10.100000000000001	0.0
100.	10.150000000000002	0.0
100.	10.200000000000001	0.0
100.	10.250000000000002	0.0
100.	10.3	0.0
100.	10.350000000000001	0.0
100.	10.400000000000002	0.0
100.	10.450000000000001	0.0
100.	10.500000000000002	0.0
100.	10.55	0.0
100.	10.600000000000001	0.0
100.	10.650000000000002	0.0
100.	10.700000000000001	0.0
100.	10.750000000000002	0.0
100.	10.8	0.0
100.	10.850000000000001	0.0
100.	10.900000000000002	0.0
100.	10.950000000000001	0.0
100.	11.000000000000002	0.0
100.	11.05	0.0
100.	11.100000000000001	0.0
100.	11.150000000000002	0.0
100.	11.200000000000001	0.0
100.	11.250000000000002	0.0
100.	11.3	0.0
100.	11.350000000000001	0.0
100.	11.400000000000002	0.0
100.	11.450000000000001	0.0
100.	11.500000000000002	0.0
100.	11.55	0.0
100.	11.600000000000001	0.0
100.	11.650000000000002	0.0
100.	11.700000000000001	0.0
100.	11.750000000000002	0.0
100.	11.8	0.0
100.	11.850000000000001	0.0
100.	11.900000000000002	0.0
100.	11.950000000000001	0.0
100.	12.000000000000002	0.0
100.	12.05	0.0
100.	12.100000000000001	0.0
100.	12.150000000000002	0.0
100.	12.200000000000001	0.0
100.	12.250000000000002	0.0
100.	12.3	0.0
100.	12.350000000000001	0.0
100.	12.400000000000002	0.0
100.	12.450000000000001	0.0
100.	12.500000000000002	0.0
100.	12.55	0.0
100.	12.600000000000001	0.0
100.	12.650000000000002	0.0
100.	12.700000000000001	0.0
100.	12.750000000000002	0.0
100.	12.8	0.0
100.	12.850000000000001	0.0
100.	12.900000000000002	0.0
100.	12.950000000000001	0.0
100.	13.000000000000002	0.0
100.	13.05	0.0
100.	13.100000000000001	0.0
100.	13.150000000000002	0.0
100.	13.200000000000001	0.0
100.	13.250000000000002	0.0
100.	13.3	0.0
100.	13.350000000000001	0.0
200.	0.05	13.964135520333773
200.	0.1	13.80724199421331
200.	0.15000000000000002	14.033064548723441
200.	0.2	14.175833833836434
200.	0.25	14.261855590137394
200.	0.3	14.30972626726338
200.	0.35000000000000003	14.332949933470474
200.	0.4	14.346435555898054
200.	0.45	14.351938780658116
200.	0.5	14.294929118593949
200.	0.55	13.628443453853025
200.	0.6000000000000001	13.141298631518447
200.	0.6500000000000001	13.16420655224099
200.	0.7000000000000001	13.18619688974018
200.	0.7500000000000001	13.207784573045942
200.	0.8	13.227629620983084
200.	0.8500000000000001	13.244486311890158
200.	0.9000000000000001	13.258701246895543
200.	0.9500000000000001	13.270555727474877
200.	1.	13.28025267096288
200.	1.05	13.28796316257821
200.	1.1	13.293887226013432
200.	1.1500000000000001	13.298642656636968
200.	1.2000000000000002	13.22628722691201
200.	1.2500000000000002	13.229180923517285
200.	1.3	13.232660309968605
200.	1.35	13.235041421356247
200.	1.4000000000000001	13.2363522574588
200.	1.4500000000000002	13.236596349860982
200.	1.5000000000000002	13.235749782510682
200.	1.55	13.233759897197075
200.	1.6	13.230542822930595
200.	1.6500000000000001	13.225982946207862
200.	1.7000000000000002	13.219931644361486
200.	1.7500000000000002	13.21220360964156
200.	1.8	13.202572850009942
200.	1.85	13.19076842571501
200.	1.9000000000000001	13.176459300355067
200.	1.9500000000000002	13.159262251465094
200.	2.	13.138711379110994
200.	2.05	13.11424341713252
200.	2.1	13.085209128327861
200.	2.15	13.050943125804563
200.	2.1999999999999997	13.011233719733928
200.	2.25	12.969025331321518
200.	2.3	11.955351949510225
200.	2.35	5.700764887538548
200.	2.4	5.694232067389026
200.	2.45	5.686346343488475
200.	2.5	5.677052191251271
200.	2.55	5.666284855452912
200.	2.6	5.653964125466572
200.	2.65	5.634363629726006
200.	2.7	5.598979055137245
200.	2.75	5.5835860934537065
200.	2.8	5.566329501944862
200.	2.85	5.547065150894592
200.	2.9	5.525625914224482
200.	2.95	5.501818492820406
200.	3.	5.475420500021483
200.	3.05	5.44617384124539
200.	3.1	5.413777553116266
200.	3.15	5.377860760800943
200.	3.2	5.3379222163018145
200.	3.25	5.301258854512762
200.	3.3	0.0
200.	3.35	0.0
200.	3.4	0.0
200.	3.45	0.0
200.	3.5	0.0
200.	3.55	0.0
200.	3.6	0.0
200.	3.65	0.0
200.	3.7	0.0
200.	3.75	0.0
200.	3.8	0.0
200.	3.85	0.0
200.	3.9	0.0
200.	3.95	0.0
200.	4.	0.0
200.	4.05	0.0
200.	4.1	0.0
200.	4.15	0.0
200.	4.2	0.0
200.	4.25	0.0
200.	4.3	0.0
200.	4.35	0.0
200.	4.4	0.0
200.	4.45	0.0
200.	4.5	0.0
200.	4.55	0.0
200.	4.6	0.0
200.	4.65	0.0
200.	4.7	0.0
200.	4.75	0.0
200.	4.8	0.0
200.	4.8500000000000005	0.0
200.	4.9	0.0
200.	4.95	0.0
200.	5.	0.0
200.	5.05	0.0
200.	5.1000000000000005	0.0
200.	5.15	0.0
200.	5.2	0.0
200.	5.25	0.0
200.	5.3	0.0
200.	5.3500000000000005	0.0
200.	5.4	0.0
200.	5.45	0.0
200.	5.5	0.0
200.	5.55	0.0
200.	5.6000000000000005	0.0
200.	5.65	0.0
200.	5.7	0.0
200.	5.75	0.0
200.	5.8	0.0
200.	5.8500000000000005	0.0
200.	5.9	0.0
200.	5.95	0.0
200.	6.	0.0
200.	6.05	0.0
200.	6.1000000000000005	0.0
200.	6.15	0.0
200.	6.2	0.0
200.	6.25	0.0
200.	6.3	0.0
200.	6.3500000000000005	0.0
200.	6.4	0.0
200.	6.45	0.0
200.	6.5	0.0
200.	6.55	0.0
200.	6.6000000000000005	0.0
200.	6.65	0.0
200.	6.7	0.0
200.	6.75	0.0
200.	6.8	0.0
200.	6.8500000000000005	0.0
200.	6.9	0.0
200.	6.95	0.0
200.	7.	0.0
200.	7.05	0.0
200.	7.1000000000000005	0.0
200.	7.15	0.0
200.	7.2	0.0
200.	7.25	0.0
200.	7.3	0.0
200.	7.3500000000000005	0.0
200.	7.4	0.0
200.	7.45	0.0
200.	7.5	0.0
200.	7.55	0.0
200.	7.6000000000000005	0.0
200.	7.65	0.0
200.	7.7	0.0
200.	7.75	0.0
200.	7.8	0.0
200.	7.8500000000000005	0.0
200.	7.9	0.0
200.	7.95	0.0
200.	8.	0.0
200.	8.05	0.0
200.	8.100000000000001	0.0
200.	8.15	0.0
200.	8.200000000000001	0.0
200.	8.250000000000002	0.0
200.	8.3	0.0
200.	8.350000000000001	0.0
200.	8.4	0.0
200.	8.450000000000001	0.0
200.	8.500000000000002	0.0
200.	8.55	0.0
200.	8.600000000000001	0.0
200.	8.65	0.0
200.	8.700000000000001	0.0
200.	8.750000000000002	0.0
200.	8.8	0.0
200.	8.850000000000001	0.0
200.	8.9	0.0
200.	8.950000000000001	0.0
200.	9.000000000000002	0.0
200.	9.05	0.0
200.	9.100000000000001	0.0
200.	9.15	0.0
200.	9.200000000000001	0.0
200.	9.250000000000002	0.0
200.	9.3	0.0
200.	9.350000000000001	0.0
200.	9.4	0.0
200.	9.450000000000001	0.0
200.	9.500000000000002	0.0
200.	9.55	0.0
200.	9.600000000000001	0.0
200.	9.650000000000002	0.0
200.	9.700000000000001	0.0
200.	9.750000000000002	0.0
200.	9.8	0.0
200.	9.850000000000001	0.0
200.	9.900000000000002	0.0
200.	9.950000000000001	0.0
200.	10.000000000000002	0.0
200.	10.05	0.0
200.	10.100000000000001	0.0
200.	10.150000000000002	0.0
200.	10.200000000000001	0.0
200.	10.250000000000002	0.0
200.	10.3	0.0
200.	10.350000000000001	0.0
200.	10.400000000000002	0.0
200.	10.450000000000001	0.0
200.	10.500000000000002	0.0
200.	10.55	0.0
200.	10.600000000000001	0.0
200.	10.650000000000002	0.0
200.	10.700000000000001	0.0
200.	10.750000000000002	0.0
200.	10.8	0.0
200.	10.850000000000001	0.0
200.	10.900000000000002	0.0
200.	10.950000000000001	0.0
200.	11.000000000000002	0.0
200.	11.05	0.0
200.	11.100000000000001	0.0
200.	11.150000000000002	0.0
200.	11.200000000000001	0.0
200.	11.250000000000002	0.0
200.	11.3	0.0
200.	11.350000000000001	0.0
200.	11.400000000000002	0.0
200.	11.450000000000001	0.0
200.	11.500000000000002	0.0
200.	11.55	0.0
200.	11.600000000000001	0.0
200.	11.650000000000002	0.0
200.	11.700000000000001	0.0
200.	11.750000000000002	0.0
200.	11.8	0.0
200.	11.850000000000001	0.0
200.	11.900000000000002	0.0
200.	11.950000000000001	0.0
200.	12.000000000000002	0.0
200.	12.05	0.0
200.	12.100000000000001	0.0
200.	12.150000000000002	0.0
200.	12.200000000000001	0.0
200.	12.250000000000002	0.0
200.	12.3	0.0
200.	12.350000000000001	0.0
200.	12.400000000000002	0.0
200.	12.450000000000001	0.0
200.	12.500000000000002	0.0
200.	12.55	0.0
200.	12.600000000000001	0.0
200.	12.650000000000002	0.0
200.	12.700000000000001	0.0
200.	12.750000000000002	0.0
200.	12.8	0.0
200.	12.850000000000001	0.0
200.	12.900000000000002	0.0
200.	12.950000000000001	0.0
200.	13.000000000000002	0.0
200.	13.05	0.0
200.	13.100000000000001	0.0
200.	13.150000000000002	0.0
200.	13.200000000000001	0.0
200.	13.250000000000002	0.0
200.	13.3	0.0
200.	13.350000000000001	0.0
300.	0.05	13.568798569545418
300.	0.1	13.008809602957008
300.	0.15000000000000002	13.18388053467097
300.	0.2	13.315859432994067
300.	0.25	13.392989329371073
300.	0.3	13.412483723234809
300.	0.35000000000000003	13.388168363466947
300.	0.4	13.380535027514956
300.	0.45	13.347066532230249
300.	0.5	13.272443918829184
300.	0.55	12.596504076646895
300.	0.6000000000000001	12.180733880930807
300.	0.6500000000000001	12.158482168728495
300.	0.7000000000000001	12.149471356094221
300.	0.7500000000000001	12.153876926689492
300.	0.8	12.17327938448477
300.	0.8500000000000001	12.189678516759576
300.	0.9000000000000001	12.203393213951605
300.	0.9500000000000001	12.21483969820305
300.	1.	12.224172672579941
300.	1.05	12.231506807244232
300.	1.1	12.237040328355388
300.	1.1500000000000001	12.24144862601684
300.	1.2000000000000002	12.15748110354361
300.	1.2500000000000002	12.160056001090666
300.	1.3	12.163499114586093
300.	1.35	12.165877136905374
300.	1.4000000000000001	12.16718468276996
300.	1.4500000000000002	12.167416908452623
300.	1.5000000000000002	12.166555076950218
300.	1.55	12.164560975038421
300.	1.6	12.161341320101023
300.	1.6500000000000001	12.156778574852106
300.	1.7000000000000002	12.150723904532926
300.	1.7500000000000002	12.142991905294503
300.	1.8	12.133355817399789
300.	1.85	12.121546272285768
300.	1.9000000000000001	12.107171959685115
300.	1.9500000000000002	12.089924186174512
300.	2.	12.069373343224065
300.	2.05	12.044905424300289
300.	2.1	12.01587119870271
300.	2.15	11.981605285509765
300.	2.1999999999999997	11.941895991478118
300.	2.25	11.899684864469723
300.	2.3	10.886013781854077
300.	2.35	6.085904183901481
300.	2.4	6.07937136375196
300.	2.45	6.071485639851409
300.	2.5	6.0621914876142045
300.	2.55	6.051424151815845
300.	2.6	6.039103421829505
300.	2.65	6.019502926088939
300.	2.7	5.984118351500178
300.	2.75	5.9687253898166395
300.	2.8	5.951468798307796
300.	2.85	5.932204447257525
300.	2.9	5.9107652105874156
300.	2.95	5.88695778918334
300.	3.	5.860559796384416
300.	3.05	5.831313137608324
300.	3.1	5.798916849479199
300.	3.15	5.763000057163877
300.	3.2	5.723061512664748
300.	3.25	5.686398150875695
300.	3.3	0.0
300.	3.35	0.0
300.	3.4	0.0
300.	3.45	0.0
300.	3.5	0.0
300.	3.55	0.0
300.	3.6	0.0
300.	3.65	0.0
300.	3.7	0.0
300.	3.75	0.0
300.	3.8	0.0
300.	3.85	0.0
300.	3.9	0.0
300.	3.95	0.0
300.	4.	0.0
300.	4.05	0.0
300.	4.1	0.0
300.	4.15	0.0
300.	4.2	0.0
300.	4.25	0.0
300.	4.3	0.0
300.	4.35	0.0
300.	4.4	0.0
300.	4.45	0.0
300.	4.5	0.0
300.	4.55	0.0
300.	4.6	0.0
300.	4.65	0.0
300.	4.7	0.0
300.	4.75	0.0
300.	4.8	0.0
300.	4.8500000000000005	0.0
300.	4.9	0.0
300.	4.95	0.0
300.	5.	0.0
300.	5.05	0.0
300.	5.1000000000000005	0.0
300.	5.15	0.0
300.	5.2	0.0
300.	5.25	0.0
300.	5.3	0.0
300.	5.3500000000000005	0.0
300.	5.4	0.0
300.	5.45	0.0
300.	5.5	0.0
300.	5.55	0.0
300.	5.6000000000000005	0.0
300.	5.65	0.0
300.	5.7	0.0
300.	5.75	0.0
300.	5.8	0.0
300.	5.8500000000000005	0.0
300.	5.9	0.0
300.	5.95	0.0
300.	6.	0.0
300.	6.05	0.0
300.	6.1000000000000005	0.0
300.	6.15	0.0
300.	6.2	0.0
300.	6.25	0.0
300.	6.3	0.0
300.	6.3500000000000005	0.0
300.	6.4	0.0
300.	6.45	0.0
300.	6.5	0.0
300.	6.55	0.0
300.	6.6000000000000005	0.0
300.	6.65	0.0
300.	6.7	0.0
300.	6.75	0.0
300.	6.8	0.0
300.	6.8500000000000005	0.0
300.	6.9	0.0
300.	6.95	0.0
300.	7.	0.0
300.	7.05	0.0
300.	7.1000000000000005	0.0
300.	7.15	0.0
300.	7.2	0.0
300.	7.25	0.0
300.	7.3	0.0
300.	7.3500000000000005	0.0
300.	7.4	0.0
300.	7.45	0.0
300.	7.5	0.0
300.	7.55	0.0
300.	7.6000000000000005	0.0
300.	7.65	0.0
300.	7.7	0.0
300.	7.75	0.0
300.	7.8	0.0
300.	7.8500000000000005	0.0
300.	7.9	0.0
300.	7.95	0.0
300.	8.	0.0
300.	8.05	0.0
300.	8.100000000000001	0.0
300.	8.15	0.0
300.	8.200000000000001	0.0
300.	8.250000000000002	0.0
300.	8.3	0.0
300.	8.350000000000001	0.0
300.	8.4	0.0
300.	8.450000000000001	0.0
300.	8.500000000000002	0.0
300.	8.55	0.0
300.	8.600000000000001	0.0
300.	8.65	0.0
300.	8.700000000000001	0.0
300.	8.750000000000002	0.0
300.	8.8	0.0
300.	8.850000000000001	0.0
300.	8.9	0.0
300.	8.950000000000001	0.0
300.	9.000000000000002	0.0
300.	9.05	0.0
300.	9.100000000000001	0.0
300.	9.15	0.0
300.	9.200000000000001	0.0
300.	9.250000000000002	0.0
300.	9.3	0.0
300.	9.350000000000001	0.0
300.	9.4	0.0
300.	9.450000000000001	0.0
300.	9.500000000000002	0.0
300.	9.55	0.0
300.	9.600000000000001	0.0
300.	9.650000000000002	0.0
300.	9.700000000000001	0.0
300.	9.750000000000002	0.0
300.	9.8	0.0
300.	9.850000000000001	0.0
300.	9.900000000000002	0.0
300.	9.950000000000001	0.0
300.	10.000000000000002	0.0
300.	10.05	0.0
300.	10.100000000000001	0.0
300.	10.150000000000002	0.0
300.	10.200000000000001	0.0
300.	10.250000000000002	0.0
300.	10.3	0.0
300.	10.350000000000001	0.0
300.	10.400000000000002	0.0
300.	10.450000000000001	0.0
300.	10.500000000000002	0.0
300.	10.55	0.0
300.	10.600000000000001	0.0
300.	10.650000000000002	0.0
300.	10.700000000000001	0.0
300.	10.750000000000002	0.0
300.	10.8	0.0
300.	10.850000000000001	0.0
300.	10.900000000000002	0.0
300.	10.950000000000001	0.0
300.	11.000000000000002	0.0
300.	11.05	0.0
300.	11.100000000000001	0.0
300.	11.150000000000002	0.0
300.	11.200000000000001	0.0
300.	11.250000000000002	0.0
300.	11.3	0.0
300.	11.350000000000001	0.0
300.	11.400000000000002	0.0
300.	11.450000000000001	0.0
300.	11.500000000000002	0.0
300.	11.55	0.0
300.	11.600000000000001	0.0
300.	11.650000000000002	0.0
300.	11.700000000000001	0.0
300.	11.750000000000002	0.0
300.	11.8	0.0
300.	11.850000000000001	0.0
300.	11.900000000000002	0.0
300.	11.950000000000001	0.0
300.	12.000000000000002	0.0
300.	12.05	0.0
300.	12.100000000000001	0.0
300.	12.150000000000002	0.0
300.	12.200000000000001	0.0
300.	12.250000000000002	0.0
300.	12.3	0.0
300.	12.350000000000001	0.0
300.	12.400000000000002	0.0
300.	12.450000000000001	0.0
300.	12.500000000000002	0.0
300.	12.55	0.0
300.	12.600000000000001	0.0
300.	12.650000000000002	0.0
300.	12.700000000000001	0.0
300.	12.750000000000002	0.0
300.	12.8	0.0
300.	12.850000000000001	0.0
300.	12.900000000000002	0.0
300.	12.950000000000001	0.0
300.	13.000000000000002	0.0
300.	13.05	0.0
300.	13.100000000000001	0.0
300.	13.150000000000002	0.0
300.	13.200000000000001	0.0
300.	13.250000000000002	0.0
300.	13.3	0.0
300.	13.350000000000001	0.0
400.	0.05	13.2532483185052
400.	0.1	12.657605823701209
400.	0.15000000000000002	12.81374922077619
400.	0.2	12.927084846588263
400.	0.25	12.988128021440975
400.	0.3	12.951138043984038
400.	0.35000000000000003	12.802170402113505
400.	0.4	12.720473049250039
400.	0.45	12.484501032017835
400.	0.5	12.289609675706368
400.	0.55	11.735183906940408
400.	0.6000000000000001	11.528535269992108
400.	0.6500000000000001	11.390725852834834
400.	0.7000000000000001	11.255059089644025
400.	0.7500000000000001	11.108301599531211
400.	0.8	11.127024059982364
400.	0.8500000000000001	11.14224762052625
400.	0.9000000000000001	11.154071568127327
400.	0.9500000000000001	11.16452764019816
400.	1.	11.17335921189102
400.	1.05	11.180159354068671
400.	1.1	11.185132437006034
400.	1.1500000000000001	11.189012170793603
400.	1.2000000000000002	11.090930667619267
400.	1.2500000000000002	11.092915828173448
400.	1.3	11.096053113621636
400.	1.35	11.098396004080483
400.	1.4000000000000001	11.099660840505692
400.	1.4500000000000002	11.099748100562566
400.	1.5000000000000002	11.098706387592848
400.	1.55	11.09666733911371
400.	1.6	11.093415867079548
400.	1.6500000000000001	11.088819869531303
400.	1.7000000000000002	11.082726398330294
400.	1.7500000000000002	11.07494809812891
400.	1.8	11.065257694150679
400.	1.85	11.053393796177408
400.	1.9000000000000001	11.038255716538325
400.	1.9500000000000002	11.020413085020317
400.	2.	10.999862779411599
400.	2.05	10.975395532626147
400.	2.1	10.946362166344645
400.	2.15	10.912097356610152
400.	2.1999999999999997	10.872389424525363
400.	2.25	10.830167371325102
400.	2.3	9.816611292098852
400.	2.35	6.357040139549618
400.	2.4	6.350507319400096
400.	2.45	6.342621595499545
400.	2.5	6.333327443262339
400.	2.55	6.322560107463981
400.	2.6	6.31023937747764
400.	2.65	6.290638881737075
400.	2.7	6.255254307148314
400.	2.75	6.239861345464775
400.	2.8	6.222604753955931
400.	2.85	6.203340402905662
400.	2.9	6.181901166235551
400.	2.95	6.158093744831475
400.	3.	6.1316957520325515
400.	3.05	6.102449093256459
400.	3.1	6.070052805127335
400.	3.15	6.034136012812013
400.	3.2	5.994197468312884
400.	3.25	5.9575341065238305
400.	3.3	0.0
400.	3.35	0.0
400.	3.4	0.0
400.	3.45	0.0
400.	3.5	0.0
400.	3.55	0.0
400.	3.6	0.0
400.	3.65	0.0
400.	3.7	0.0
400.	3.75	0.0
400.	3.8	0.0
400.	3.85	0.0
400.	3.9	0.0
400.	3.95	0.0
400.	4.	0.0
400.	4.05	0.0
400.	4.1	0.0
400.	4.15	0.0
400.	4.2	0.0
400.	4.25	0.0
400.	4.3	0.0
400.	4.35	0.0
400.	4.4	0.0
400.	4.45	0.0
400.	4.5	0.0
400.	4.55	0.0
400.	4.6	0.0
400.	4.65	0.0
400.	4.7	0.0
400.	4.75	0.0
400.	4.8	0.0
400.	4.8500000000000005	0.0
400.	4.9	0.0
400.	4.95	0.0
400.	5.	0.0
400.	5.05	0.0
400.	5.1000000000000005	0.0
400.	5.15	0.0
400.	5.2	0.0
400.	5.25	0.0
400.	5.3	0.0
400.	5.3500000000000005	0.0
400.	5.4	0.0
400.	5.45	0.0
400.	5.5	0.0
400.	5.55	0.0
400.	5.6000000000000005	0.0
400.	5.65	0.0
400.	5.7	0.0
400.	5.75	0.0
400.	5.8	0.0
400.	5.8500000000000005	0.0
400.	5.9	0.0
400.	5.95	0.0
400.	6.	0.0
400.	6.05	0.0
400.	6.1000000000000005	0.0
400.	6.15	0.0
400.	6.2	0.0
400.	6.25	0.0
400.	6.3	0.0
400.	6.3500000000000005	0.0
400.	6.4	0.0
400.	6.45	0.0
400.	6.5	0.0
400.	6.55	0.0
400.	6.6000000000000005	0.0
400.	6.65	0.0
400.	6.7	0.0
400.	6.75	0.0
400.	6.8	0.0
400.	6.8500000000000005	0.0
400.	6.9	0.0
400.	6.95	0.0
400.	7.	0.0
400.	7.05	0.0
400.	7.1000000000000005	0.0
400.	7.15	0.0
400.	7.2	0.0
400.	7.25	0.0
400.	7.3	0.0
400.	7.3500000000000005	0.0
400.	7.4	0.0
400.	7.45	0.0
400.	7.5	0.0
400.	7.55	0.0
400.	7.6000000000000005	0.0
400.	7.65	0.0
400.	7.7	0.0
400.	7.75	0.0
400.	7.8	0.0
400.	7.8500000000000005	0.0
400.	7.9	0.0
400.	7.95	0.0
400.	8.	0.0
400.	8.05	0.0
400.	8.100000000000001	0.0
400.	8.15	0.0
400.	8.200000000000001	0.0
400.	8.250000000000002	0.0
400.	8.3	0.0
400.	8.350000000000001	0.0
400.	8.4	0.0
400.	8.450000000000001	0.0
400.	8.500000000000002	0.0
400.	8.55	0.0
400.	8.600000000000001	0.0
400.	8.65	0.0
400.	8.700000000000001	0.0
400.	8.750000000000002	0.0
400.	8.8	0.0
400.	8.850000000000001	0.0
400.	8.9	0.0
400.	8.950000000000001	0.0
400.	9.000000000000002	0.0
400.	9.05	0.0
400.	9.100000000000001	0.0
400.	9.15	0.0
400.	9.200000000000001	0.0
400.	9.250000000000002	0.0
400.	9.3	0.0
400.	9.350000000000001	0.0
400.	9.4	0.0
400.	9.450000000000001	0.0
400.	9.500000000000002	0.0
400.	9.55	0.0
400.	9.600000000000001	0.0
400.	9.650000000000002	0.0
400.	9.700000000000001	0.0
400.	9.750000000000002	0.0
400.	9.8	0.0
400.	9.850000000000001	0.0
400.	9.900000000000002	0.0
400.	9.950000000000001	0.0
400.	10.000000000000002	0.0
400.	10.05	0.0
400.	10.100000000000001	0.0
400.	10.150000000000002	0.0
400.	10.200000000000001	0.0
400.	10.250000000000002	0.0
400.	10.3	0.0
400.	10.350000000000001	0.0
400.	10.400000000000002	0.0
400.	10.450000000000001	0.0
400.	10.500000000000002	0.0
400.	10.55	0.0
400.	10.600000000000001	0.0
400.	10.650000000000002	0.0
400.	10.700000000000001	0.0
400.	10.750000000000002	0.0
400.	10.8	0.0
400.	10.850000000000001	0.0
400.	10.900000000000002	0.0
400.	10.950000000000001	0.0
400.	11.000000000000002	0.0
400.	11.05	0.0
400.	11.100000000000001	0.0
400.	11.150000000000002	0.0
400.	11.200000000000001	0.0
400.	11.250000000000002	0.0
400.	11.3	0.0
400.	11.350000000000001	0.0
400.	11.400000000000002	0.0
400.	11.450000000000001	0.0
400.	11.500000000000002	0.0
400.	11.55	0.0
400.	11.600000000000001	0.0
400.	11.650000000000002	0.0
400.	11.700000000000001	0.0
400.	11.750000000000002	0.0
400.	11.8	0.0
400.	11.850000000000001	0.0
400.	11.900000000000002	0.0
400.	11.950000000000001	0.0
400.	12.000000000000002	0.0
400.	12.05	0.0
400.	12.100000000000001	0.0
400.	12.150000000000002	0.0
400.	12.200000000000001	0.0
400.	12.250000000000002	0.0
400.	12.3	0.0
400.	12.350000000000001	0.0
400.	12.400000000000002	0.0
400.	12.450000000000001	0.0
400.	12.500000000000002	0.0
400.	12.55	0.0
400.	12.600000000000001	0.0
400.	12.650000000000002	0.0
400.	12.700000000000001	0.0
400.	12.750000000000002	0.0
400.	12.8	0.0
400.	12.850000000000001	0.0
400.	12.900000000000002	0.0
400.	12.950000000000001	0.0
400.	13.000000000000002	0.0
400.	13.05	0.0
400.	13.100000000000001	0.0
400.	13.150000000000002	0.0
400.	13.200000000000001	0.0
400.	13.250000000000002	0.0
400.	13.3	0.0
400.	13.350000000000001	0.0
500.	0.05	12.984892491526933
500.	0.1	12.573722244655086
500.	0.15000000000000002	12.7537182220224
500.	0.2	12.860871760857144
500.	0.25	12.916541459062922
500.	0.3	12.860414234901244
500.	0.35000000000000003	12.658105731576764
500.	0.4	12.532814141380433
500.	0.45	12.073508375024593
500.	0.5	11.509837014514314
500.	0.55	11.29806606381629
500.	0.6000000000000001	11.252961980072019
500.	0.6500000000000001	11.078677338020007
500.	0.7000000000000001	10.847376357124743
500.	0.7500000000000001	10.132100646454013
500.	0.8	10.148291271917063
500.	0.8500000000000001	10.155981012454276
500.	0.9000000000000001	10.152909831880391
500.	0.9500000000000001	10.156944566179563
500.	1.	10.164222571672207
500.	1.05	10.169223450077864
500.	1.1	10.172264571901268
500.	1.1500000000000001	10.173997562807305
500.	1.2000000000000002	10.050466557190274
500.	1.2500000000000002	10.050114278837025
500.	1.3	10.050638791044058
500.	1.35	10.052583842749844
500.	1.4000000000000001	10.053322576894947
500.	1.4500000000000002	10.051711352490315
500.	1.5000000000000002	10.048627986468725
500.	1.55	10.046030449238478
500.	1.6	10.042395717493934
500.	1.6500000000000001	10.037426782140097
500.	1.7000000000000002	10.030900514077398
500.	1.7500000000000002	10.022595433853652
500.	1.8	10.012327258027161
500.	1.85	9.999875243487123
500.	1.9000000000000001	9.97601517988573
500.	1.9500000000000002	9.951249841466623
500.	2.	9.93070926363084
500.	2.05	9.906253691732116
500.	2.1	9.877234610085482
500.	2.15	9.842987501252493
500.	2.1999999999999997	9.803301275518328
500.	2.25	9.761049577990041
500.	2.3	8.749882067750107
500.	2.35	6.564807123191269
500.	2.4	6.558274303041747
500.	2.45	6.550388579141196
500.	2.5	6.5410944269039915
500.	2.55	6.530327091105633
500.	2.6	6.518006361119292
500.	2.65	6.498405865378727
500.	2.7	6.463021290789966
500.	2.75	6.447628329106427
500.	2.8	6.430371737597583
500.	2.85	6.411107386547313
500.	2.9	6.3896681498772026
500.	2.95	6.365860728473127
500.	3.	6.3394627356742035
500.	3.05	6.310216076898111
500.	3.1	6.277819788768987
500.	3.15	6.241902996453664
500.	3.2	6.201964451954535
500.	3.25	6.165301090165483
500.	3.3	0.0
500.	3.35	0.0
500.	3.4	0.0
500.	3.45	0.0
500.	3.5	0.0
500.	3.55	0.0
500.	3.6	0.0
500.	3.65	0.0
500.	3.7	0.0
500.	3.75	0.0
500.	3.8	0.0
500.	3.85	0.0
500.	3.9	0.0
500.	3.95	0.0
500.	4.	0.0
500.	4.05	0.0
500.	4.1	0.0
500.	4.15	0.0
500.	4.2	0.0
500.	4.25	0.0
500.	4.3	0.0
500.	4.35	0.0
500.	4.4	0.0
500.	4.45	0.0
500.	4.5	0.0
500.	4.55	0.0
500.	4.6	0.0
500.	4.65	0.0
500.	4.7	0.0
500.	4.75	0.0
500.	4.8	0.0
500.	4.8500000000000005	0.0
500.	4.9	0.0
500.	4.95	0.0
500.	5.	0.0
500.	5.05	0.0
500.	5.1000000000000005	0.0
500.	5.15	0.0
500.	5.2	0.0
500.	5.25	0.0
500.	5.3	0.0
500.	5.3500000000000005	0.0
500.	5.4	0.0
500.	5.45	0.0
500.	5.5	0.0
500.	5.55	0.0
500.	5.6000000000000005	0.0
500.	5.65	0.0
500.	5.7	0.0
500.	5.75	0.0
500.	5.8	0.0
500.	5.8500000000000005	0.0
500.	5.9	0.0
500.	5.95	0.0
500.	6.	0.0
500.	6.05	0.0
500.	6.1000000000000005	0.0
500.	6.15	0.0
500.	6.2	0.0
500.	6.25	0.0
500.	6.3	0.0
500.	6.3500000000000005	0.0
500.	6.4	0.0
500.	6.45	0.0
500.	6.5	0.0
500.	6.55	0.0
500.	6.6000000000000005	0.0
500.	6.65	0.0
500.	6.7	0.0
500.	6.75	0.0
500.	6.8	0.0
500.	6.8500000000000005	0.0
500.	6.9	0.0
500.	6.95	0.0
500.	7.	0.0
500.	7.05	0.0
500.	7.1000000000000005	0.0
500.	7.15	0.0
500.	7.2	0.0
500.	7.25	0.0
500.	7.3	0.0
500.	7.3500000000000005	0.0
500.	7.4	0.0
500.	7.45	0.0
500.	7.5	0.0
500.	7.55	0.0
500.	7.6000000000000005	0.0
500.	7.65	0.0
500.	7.7	0.0
500.	7.75	0.0
500.	7.8	0.0
500.	7.8500000000000005	0.0
500.	7.9	0.0
500.	7.95	0.0
500.	8.	0.0
500.	8.05	0.0
500.	8.100000000000001	0.0
500.	8.15	0.0
500.	8.200000000000001	0.0
500.	8.250000000000002	0.0
500.	8.3	0.0
500.	8.350000000000001	0.0
500.	8.4	0.0
500.	8.450000000000001	0.0
500.	8.500000000000002	0.0
500.	8.55	0.0
500.	8.600000000000001	0.0
500.	8.65	0.0
500.	8.700000000000001	0.0
500.	8.750000000000002	0.0
500.	8.8	0.0
500.	8.850000000000001	0.0
500.	8.9	0.0
500.	8.950000000000001	0.0
500.	9.000000000000002	0.0
500.	9.05	0.0
500.	9.100000000000001	0.0
500.	9.15	0.0
500.	9.200000000000001	0.0
500.	9.250000000000002	0.0
500.	9.3	0.0
500.	9.350000000000001	0.0
500.	9.4	0.0
500.	9.450000000000001	0.0
500.	9.500000000000002	0.0
500.	9.55	0.0
500.	9.600000000000001	0.0
500.	9.650000000000002	0.0
500.	9.700000000000001	0.0
500.	9.750000000000002	0.0
500.	9.8	0.0
500.	9.850000000000001	0.0
500.	9.900000000000002	0.0
500.	9.950000000000001	0.0
500.	10.000000000000002	0.0
500.	10.05	0.0
500.	10.100000000000001	0.0
500.	10.150000000000002	0.0
500.	10.200000000000001	0.0
500.	10.250000000000002	0.0
500.	10.3	0.0
500.	10.350000000000001	0.0
500.	10.400000000000002	0.0
500.	10.450000000000001	0.0
500.	10.500000000000002	0.0
500.	10.55	0.0
500.	10.600000000000001	0.0
500.	10.650000000000002	0.0
500.	10.700000000000001	0.0
500.	10.750000000000002	0.0
500.	10.8	0.0
500.	10.850000000000001	0.0
500.	10.900000000000002	0.0
500.	10.950000000000001	0.0
500.	11.000000000000002	0.0
500.	11.05	0.0
500.	11.100000000000001	0.0
500.	11.150000000000002	0.0
500.	11.200000000000001	0.0
500.	11.250000000000002	0.0
500.	11.3	0.0
500.	11.350000000000001	0.0
500.	11.400000000000002	0.0
500.	11.450000000000001	0.0
500.	11.500000000000002	0.0
500.	11.55	0.0
500.	11.600000000000001	0.0
500.	11.650000000000002	0.0
500.	11.700000000000001	0.0
500.	11.750000000000002	0.0
500.	11.8	0.0
500.	11.850000000000001	0.0
500.	11.900000000000002	0.0
500.	11.950000000000001	0.0
500.	12.000000000000002	0.0
500.	12.05	0.0
500.	12.100000000000001	0.0
500.	12.150000000000002	0.0
500.	12.200000000000001	0.0
500.	12.250000000000002	0.0
500.	12.3	0.0
500.	12.350000000000001	0.0
500.	12.400000000000002	0.0
500.	12.450000000000001	0.0
500.	12.500000000000002	0.0
500.	12.55	0.0
500.	12.600000000000001	0.0
500.	12.650000000000002	0.0
500.	12.700000000000001	0.0
500.	12.750000000000002	0.0
500.	12.8	0.0
500.	12.850000000000001	0.0
500.	12.900000000000002	0.0
500.	12.950000000000001	0.0
500.	13.000000000000002	0.0
500.	13.05	0.0
500.	13.100000000000001	0.0
500.	13.150000000000002	0.0
500.	13.200000000000001	0.0
500.	13.250000000000002	0.0
500.	13.3	0.0
500.	13.350000000000001	0.0
600.	0.05	12.770179518717418
600.	0.1	12.550070421186952
600.	0.15000000000000002	12.746806839093303
600.	0.2	12.85218656577019
600.	0.25	12.906481430611075
600.	0.3	12.84671686180972
600.	0.35000000000000003	12.63605827931417
600.	0.4	12.503446486367789
600.	0.45	11.988873200031056
600.	0.5	11.15159544998202
600.	0.55	11.139200796190822
600.	0.6000000000000001	11.11963588898594
600.	0.6500000000000001	10.983151783729964
600.	0.7000000000000001	10.779447495384575
600.	0.7500000000000001	9.526934563688117
600.	0.8	9.535736712635385
600.	0.8500000000000001	9.517645466900635
600.	0.9000000000000001	9.455667151530305
600.	0.9500000000000001	9.431857613952797
600.	1.	9.433305939626564
600.	1.05	9.43103784904119
600.	1.1	9.426091480489271
600.	1.1500000000000001	9.417643292724561
600.	1.2000000000000002	9.219994560716387
600.	1.2500000000000002	9.210263349659677
600.	1.3	9.196526297508424
600.	1.35	9.195645732230952
600.	1.4000000000000001	9.192366808905794
600.	1.4500000000000002	9.178111476585872
600.	1.5000000000000002	9.15987473805746
600.	1.55	9.152271512373979
600.	1.6	9.145486661545789
600.	1.6500000000000001	9.137677424099564
600.	1.7000000000000002	9.127853929040043
600.	1.7500000000000002	9.11539982287305
600.	1.8	9.100723697172128
600.	1.85	9.083701811788085
600.	1.9000000000000001	8.983383952971003
600.	1.9500000000000002	8.885254128223485
600.	2.	8.864877559973765
600.	2.05	8.840616786339783
600.	2.1	8.811833276347619
600.	2.15	8.777875123444316
600.	2.1999999999999997	8.738542337024915
600.	2.25	8.696457167031095
600.	2.3	7.724709648367011
600.	2.35	6.731980317718439
600.	2.4	6.725447497568918
600.	2.45	6.717561773668367
600.	2.5	6.708267621431162
600.	2.55	6.697500285632803
600.	2.6	6.685179555646463
600.	2.65	6.665579059905897
600.	2.7	6.630194485317135
600.	2.75	6.614801523633598
600.	2.8	6.597544932124754
600.	2.85	6.578280581074483
600.	2.9	6.556841344404374
600.	2.95	6.533033923000297
600.	3.	6.506635930201373
600.	3.05	6.477389271425281
600.	3.1	6.4449929832961566
600.	3.15	6.4090761909808345
600.	3.2	6.369137646481706
600.	3.25	6.332474284692652
600.	3.3	0.0
600.	3.35	0.0
600.	3.4	0.0
600.	3.45	0.0
600.	3.5	0.0
600.	3.55	0.0
600.	3.6	0.0
600.	3.65	0.0
600.	3.7	0.0
600.	3.75	0.0
600.	3.8	0.0
600.	3.85	0.0
600.	3.9	0.0
600.	3.95	0.0
600.	4.	0.0
600.	4.05	0.0
600.	4.1	0.0
600.	4.15	0.0
600.	4.2	0.0
600.	4.25	0.0
600.	4.3	0.0
600.	4.35	0.0
600.	4.4	0.0
600.	4.45	0.0
600.	4.5	0.0
600.	4.55	0.0
600.	4.6	0.0
600.	4.65	0.0
600.	4.7	0.0
600.	4.75	0.0
600.	4.8	0.0
600.	4.8500000000000005	0.0
600.	4.9	0.0
600.	4.95	0.0
600.	5.	0.0
600.	5.05	0.0
600.	5.1000000000000005	0.0
600.	5.15	0.0
600.	5.2	0.0
600.	5.25	0.0
600.	5.3	0.0
600.	5.3500000000000005	0.0
600.	5.4	0.0
600.	5.45	0.0
600.	5.5	0.0
600.	5.55	0.0
600.	5.6000000000000005	0.0
600.	5.65	0.0
600.	5.7	0.0
600.	5.75	0.0
600.	5.8	0.0
600.	5.8500000000000005	0.0
600.	5.9	0.0
600.	5.95	0.0
600.	6.	0.0
600.	6.05	0.0
600.	6.1000000000000005	0.0
600.	6.15	0.0
600.	6.2	0.0
600.	6.25	0.0
600.	6.3	0.0
600.	6.3500000000000005	0.0
600.	6.4	0.0
600.	6.45	0.0
600.	6.5	0.0
600.	6.55	0.0
600.	6.6000000000000005	0.0
600.	6.65	0.0
600.	6.7	0.0
600.	6.75	0.0
600.	6.8	0.0
600.	6.8500000000000005	0.0
600.	6.9	0.0
600.	6.95	0.0
600.	7.	0.0
600.	7.05	0.0
600.	7.1000000000000005	0.0
600.	7.15	0.0
600.	7.2	0.0
600.	7.25	0.0
600.	7.3	0.0
600.	7.3500000000000005	0.0
600.	7.4	0.0
600.	7.45	0.0
600.	7.5	0.0
600.	7.55	0.0
600.	7.6000000000000005	0.0
600.	7.65	0.0
600.	7.7	0.0
600.	7.75	0.0
600.	7.8	0.0
600.	7.8500000000000005	0.0
600.	7.9	0.0
600.	7.95	0.0
600.	8.	0.0
600.	8.05	0.0
600.	8.100000000000001	0.0
600.	8.15	0.0
600.	8.200000000000001	0.0
600.	8.250000000000002	0.0
600.	8.3	0.0
600.	8.350000000000001	0.0
600.	8.4	0.0
600.	8.450000000000001	0.0
600.	8.500000000000002	0.0
600.	8.55	0.0
600.	8.600000000000001	0.0
600.	8.65	0.0
600.	8.700000000000001	0.0
600.	8.750000000000002	0.0
600.	8.8	0.0
600.	8.850000000000001	0.0
600.	8.9	0.0
600.	8.950000000000001	0.0
600.	9.000000000000002	0.0
600.	9.05	0.0
600.	9.100000000000001	0.0
600.	9.15	0.0
600.	9.200000000000001	0.0
600.	9.250000000000002	0.0
600.	9.3	0.0
600.	9.350000000000001	0.0
600.	9.4	0.0
600.	9.450000000000001	0.0
600.	9.500000000000002	0.0
600.	9.55	0.0
600.	9.600000000000001	0.0
600.	9.650000000000002	0.0
600.	9.700000000000001	0.0
600.	9.750000000000002	0.0
600.	9.8	0.0
600.	9.850000000000001	0.0
600.	9.900000000000002	0.0
600.	9.950000000000001	0.0
600.	10.000000000000002	0.0
600.	10.05	0.0
600.	10.100000000000001	0.0
600.	10.150000000000002	0.0
600.	10.200000000000001	0.0
600.	10.250000000000002	0.0
600.	10.3	0.0
600.	10.350000000000001	0.0
600.	10.400000000000002	0.0
600.	10.450000000000001	0.0
600.	10.500000000000002	0.0
600.	10.55	0.0
600.	10.600000000000001	0.0
600.	10.650000000000002	0.0
600.	10.700000000000001	0.0
600.	10.750000000000002	0.0
600.	10.8	0.0
600.	10.850000000000001	0.0
600.	10.900000000000002	0.0
600.	10.950000000000001	0.0
600.	11.000000000000002	0.0
600.	11.05	0.0
600.	11.100000000000001	0.0
600.	11.150000000000002	0.0
600.	11.200000000000001	0.0
600.	11.250000000000002	0.0
600.	11.3	0.0
600.	11.350000000000001	0.0
600.	11.400000000000002	0.0
600.	11.450000000000001	0.0
600.	11.500000000000002	0.0
600.	11.55	0.0
600.	11.600000000000001	0.0
600.	11.650000000000002	0.0
600.	11.700000000000001	0.0
600.	11.750000000000002	0.0
600.	11.8	0.0
600.	11.850000000000001	0.0
600.	11.900000000000002	0.0
600.	11.950000000000001	0.0
600.	12.000000000000002	0.0
600.	12.05	0.0
600.	12.100000000000001	0.0
600.	12.150000000000002	0.0
600.	12.200000000000001	0.0
600.	12.250000000000002	0.0
600.	12.3	0.0
600.	12.350000000000001	0.0
600.	12.400000000000002	0.0
600.	12.450000000000001	0.0
600.	12.500000000000002	0.0
600.	12.55	0.0
600.	12.600000000000001	0.0
600.	12.650000000000002	0.0
600.	12.700000000000001	0.0
600.	12.750000000000002	0.0
600.	12.8	0.0
600.	12.850000000000001	0.0
600.	12.900000000000002	0.0
600.	12.950000000000001	0.0
600.	13.000000000000002	0.0
600.	13.05	0.0
600.	13.100000000000001	0.0
600.	13.150000000000002	0.0
600.	13.200000000000001	0.0
600.	13.250000000000002	0.0
600.	13.3	0.0
600.	13.350000000000001	0.0
700.	0.05	12.618385633292293
700.	0.1	12.540654359150574
700.	0.15000000000000002	12.745510138425384
700.	0.2	12.849728558025637
700.	0.25	12.9031746274706
700.	0.3	12.841609785215763
700.	0.35000000000000003	12.628900437557055
700.	0.4	12.494911879910394
700.	0.45	11.969350577651705
700.	0.5	11.030764654772046
700.	0.55	11.055014263500883
700.	0.6000000000000001	11.029318456617215
700.	0.6500000000000001	10.935728404544825
700.	0.7000000000000001	10.76943901620136
700.	0.7500000000000001	9.395053987851071
700.	0.8	9.400201005992624
700.	0.8500000000000001	9.368998914577233
700.	0.9000000000000001	9.272490319008899
700.	0.9500000000000001	9.229561462235116
700.	1.	9.226676608676222
700.	1.05	9.218468463991007
700.	1.1	9.206850445367435
700.	1.1500000000000001	9.188242298909792
700.	1.2000000000000002	8.925533986733676
700.	1.2500000000000002	8.909452156329143
700.	1.3	8.88204876325115
700.	1.35	8.877314982667004
700.	1.4000000000000001	8.867984630963425
700.	1.4500000000000002	8.834933207810412
700.	1.5000000000000002	8.793748047945646
700.	1.55	8.775774346274696
700.	1.6	8.763195508640896
700.	1.6500000000000001	8.75071202773838
700.	1.7000000000000002	8.735431409313223
700.	1.7500000000000002	8.71566235064034
700.	1.8	8.693383885533429
700.	1.85	8.668219526258635
700.	1.9000000000000001	8.379437226171703
700.	1.9500000000000002	7.86256453854384
700.	2.	7.844532023936781
700.	2.05	7.823030880659295
700.	2.1	7.7975502564697425
700.	2.15	7.767597104257249
700.	2.1999999999999997	7.733107578197433
700.	2.25	7.695597239054817
700.	2.3	7.063777848655611
700.	2.35	6.871381578976849
700.	2.4	6.864848758827328
700.	2.45	6.856963034926777
700.	2.5	6.847668882689572
700.	2.55	6.836901546891213
700.	2.6	6.824580816904873
700.	2.65	6.804980321164307
700.	2.7	6.769595746575546
700.	2.75	6.7542027848920085
700.	2.8	6.736946193383164
700.	2.85	6.717681842332893
700.	2.9	6.696242605662784
700.	2.95	6.672435184258708
700.	3.	6.646037191459784
700.	3.05	6.616790532683691
700.	3.1	6.584394244554567
700.	3.15	6.548477452239244
700.	3.2	6.508538907740117
700.	3.25	6.471875545951063
700.	3.3	0.0
700.	3.35	0.0
700.	3.4	0.0
700.	3.45	0.0
700.	3.5	0.0
700.	3.55	0.0
700.	3.6	0.0
700.	3.65	0.0
700.	3.7	0.0
700.	3.75	0.0
700.	3.8	0.0
700.	3.85	0.0
700.	3.9	0.0
700.	3.95	0.0
700.	4.	0.0
700.	4.05	0.0
700.	4.1	0.0
700.	4.15	0.0
700.	4.2	0.0
700.	4.25	0.0
700.	4.3	0.0
700.	4.35	0.0
700.	4.4	0.0
700.	4.45	0.0
700.	4.5	0.0
700.	4.55	0.0
700.	4.6	0.0
700.	4.65	0.0
700.	4.7	0.0
700.	4.75	0.0
700.	4.8	0.0
700.	4.8500000000000005	0.0
700.	4.9	0.0
700.	4.95	0.0
700.	5.	0.0
700.	5.05	0.0
700.	5.1000000000000005	0.0
700.	5.15	0.0
700.	5.2	0.0
700.	5.25	0.0
700.	5.3	0.0
700.	5.3500000000000005	0.0
700.	5.4	0.0
700.	5.45	0.0
700.	5.5	0.0
700.	5.55	0.0
700.	5.6000000000000005	0.0
700.	5.65	0.0
700.	5.7	0.0
700.	5.75	0.0
700.	5.8	0.0
700.	5.8500000000000005	0.0
700.	5.9	0.0
700.	5.95	0.0
700.	6.	0.0
700.	6.05	0.0
700.	6.1000000000000005	0.0
700.	6.15	0.0
700.	6.2	0.0
700.	6.25	0.0
700.	6.3	0.0
700.	6.3500000000000005	0.0
700.	6.4	0.0
700.	6.45	0.0
700.	6.5	0.0
700.	6.55	0.0
700.	6.6000000000000005	0.0
700.	6.65	0.0
700.	6.7	0.0
700.	6.75	0.0
700.	6.8	0.0
700.	6.8500000000000005	0.0
700.	6.9	0.0
700.	6.95	0.0
700.	7.	0.0
700.	7.05	0.0
700.	7.1000000000000005	0.0
700.	7.15	0.0
700.	7.2	0.0
700.	7.25	0.0
700.	7.3	0.0
700.	7.3500000000000005	0.0
700.	7.4	0.0
700.	7.45	0.0
700.	7.5	0.0
700.	7.55	0.0
700.	7.6000000000000005	0.0
700.	7.65	0.0
700.	7.7	0.0
700.	7.75	0.0
700.	7.8	0.0
700.	7.8500000000000005	0.0
700.	7.9	0.0
700.	7.95	0.0
700.	8.	0.0
700.	8.05	0.0
700.	8.100000000000001	0.0
700.	8.15	0.0
700.	8.200000000000001	0.0
700.	8.250000000000002	0.0
700.	8.3	0.0
700.	8.350000000000001	0.0
700.	8.4	0.0
700.	8.450000000000001	0.0
700.	8.500000000000002	0.0
700.	8.55	0.0
700.	8.600000000000001	0.0
700.	8.65	0.0
700.	8.700000000000001	0.0
700.	8.750000000000002	0.0
700.	8.8	0.0
700.	8.850000000000001	0.0
700.	8.9	0.0
700.	8.950000000000001	0.0
700.	9.000000000000002	0.0
700.	9.05	0.0
700.	9.100000000000001	0.0
700.	9.15	0.0
700.	9.200000000000001	0.0
700.	9.250000000000002	0.0
700.	9.3	0.0
700.	9.350000000000001	0.0
700.	9.4	0.0
700.	9.450000000000001	0.0
700.	9.500000000000002	0.0
700.	9.55	0.0
700.	9.600000000000001	0.0
700.	9.650000000000002	0.0
700.	9.700000000000001	0.0
700.	9.750000000000002	0.0
700.	9.8	0.0
700.	9.850000000000001	0.0
700.	9.900000000000002	0.0
700.	9.950000000000001	0.0
700.	10.000000000000002	0.0
700.	10.05	0.0
700.	10.100000000000001	0.0
700.	10.150000000000002	0.0
700.	10.200000000000001	0.0
700.	10.250000000000002	0.0
700.	10.3	0.0
700.	10.350000000000001	0.0
700.	10.400000000000002	0.0
700.	10.450000000000001	0.0
700.	10.500000000000002	0.0
700.	10.55	0.0
700.	10.600000000000001	0.0
700.	10.650000000000002	0.0
700.	10.700000000000001	0.0
700.	10.750000000000002	0.0
700.	10.8	0.0
700.	10.850000000000001	0.0
700.	10.900000000000002	0.0
700.	10.950000000000001	0.0
700.	11.000000000000002	0.0
700.	11.05	0.0
700.	11.100000000000001	0.0
700.	11.150000000000002	0.0
700.	11.200000000000001	0.0
700.	11.250000000000002	0.0
700.	11.3	0.0
700.	11.350000000000001	0.0
700.	11.400000000000002	0.0
700.	11.450000000000001	0.0
700.	11.500000000000002	0.0
700.	11.55	0.0
700.	11.600000000000001	0.0
700.	11.650000000000002	0.0
700.	11.700000000000001	0.0
700.	11.750000000000002	0.0
700.	11.8	0.0
700.	11.850000000000001	0.0
700.	11.900000000000002	0.0
700.	11.950000000000001	0.0
700.	12.000000000000002	0.0
700.	12.05	0.0
700.	12.100000000000001	0.0
700.	12.150000000000002	0.0
700.	12.200000000000001	0.0
700.	12.250000000000002	0.0
700.	12.3	0.0
700.	12.350000000000001	0.0
700.	12.400000000000002	0.0
700.	12.450000000000001	0.0
700.	12.500000000000002	0.0
700.	12.55	0.0
700.	12.600000000000001	0.0
700.	12.650000000000002	0.0
700.	12.700000000000001	0.0
700.	12.750000000000002	0.0
700.	12.8	0.0
700.	12.850000000000001	0.0
700.	12.900000000000002	0.0
700.	12.950000000000001	0.0
700.	13.000000000000002	0.0
700.	13.05	0.0
700.	13.100000000000001	0.0
700.	13.150000000000002	0.0
700.	13.200000000000001	0.0
700.	13.250000000000002	0.0
700.	13.3	0.0
700.	13.350000000000001	0.0
800.	0.05	12.52490465250862
800.	0.1	12.536290782166548
800.	0.15000000000000002	12.744795533410763
800.	0.2	12.848050600538235
800.	0.25	12.90080045897236
800.	0.3	12.837802717622617
800.	0.35000000000000003	12.623958478350316
800.	0.4	12.489441688503561
800.	0.45	11.959782094448887
800.	0.5	10.97123828593744
800.	0.55	10.999097154532096
800.	0.6000000000000001	10.964252794672573
800.	0.6500000000000001	10.905331234121041
800.	0.7000000000000001	10.765520870756957
800.	0.7500000000000001	9.3884050805374
800.	0.8	9.3929958319256
800.	0.8500000000000001	9.360700896787822
800.	0.9000000000000001	9.261852430156328
800.	0.9500000000000001	9.217439551830104
800.	1.	9.21387910028788
800.	1.05	9.204326265471392
800.	1.1	9.191245023122885
800.	1.1500000000000001	9.169003612229348
800.	1.2000000000000002	8.892696465038245
800.	1.2500000000000002	8.878251640157817
800.	1.3	8.850821402468243
800.	1.35	8.845111557786513
800.	1.4000000000000001	8.833763333490548
800.	1.4500000000000002	8.795282346780041
800.	1.5000000000000002	8.748714748577328
800.	1.55	8.725175658286343
800.	1.6	8.71035409233534
800.	1.6500000000000001	8.696768913072312
800.	1.7000000000000002	8.680275814333198
800.	1.7500000000000002	8.658472548899464
800.	1.8	8.634444810280083
800.	1.85	8.607344912958377
800.	1.9000000000000001	8.255745622225254
800.	1.9500000000000002	7.19478613560887
800.	2.	7.189416633618991
800.	2.05	7.182271309096866
800.	2.1	7.173244060292611
800.	2.15	7.162269155029248
800.	2.1999999999999997	7.14945509752239
800.	2.25	7.134229609743442
800.	2.3	7.010571815791604
800.	2.35	6.990444712113994
800.	2.4	6.983911891964471
800.	2.45	6.976026168063921
800.	2.5	6.966732015826715
800.	2.55	6.955964680028356
800.	2.6	6.943643950042016
800.	2.65	6.924043454301451
800.	2.7	6.888658879712689
800.	2.75	6.873265918029151
800.	2.8	6.856009326520307
800.	2.85	6.836744975470037
800.	2.9	6.8153057387999265
800.	2.95	6.791498317395851
800.	3.	6.765100324596927
800.	3.05	6.735853665820835
800.	3.1	6.70345737769171
800.	3.15	6.667540585376388
800.	3.2	6.627602040877259
800.	3.25	6.5909386790882065
800.	3.3	0.0
800.	3.35	0.0
800.	3.4	0.0
800.	3.45	0.0
800.	3.5	0.0
800.	3.55	0.0
800.	3.6	0.0
800.	3.65	0.0
800.	3.7	0.0
800.	3.75	0.0
800.	3.8	0.0
800.	3.85	0.0
800.	3.9	0.0
800.	3.95	0.0
800.	4.	0.0
800.	4.05	0.0
800.	4.1	0.0
800.	4.15	0.0
800.	4.2	0.0
800.	4.25	0.0
800.	4.3	0.0
800.	4.35	0.0
800.	4.4	0.0
800.	4.45	0.0
800.	4.5	0.0
800.	4.55	0.0
800.	4.6	0.0
800.	4.65	0.0
800.	4.7	0.0
800.	4.75	0.0
800.	4.8	0.0
800.	4.8500000000000005	0.0
800.	4.9	0.0
800.	4.95	0.0
800.	5.	0.0
800.	5.05	0.0
800.	5.1000000000000005	0.0
800.	5.15	0.0
800.	5.2	0.0
800.	5.25	0.0
800.	5.3	0.0
800.	5.3500000000000005	0.0
800.	5.4	0.0
800.	5.45	0.0
800.	5.5	0.0
800.	5.55	0.0
800.	5.6000000000000005	0.0
800.	5.65	0.0
800.	5.7	0.0
800.	5.75	0.0
800.	5.8	0.0
800.	5.8500000000000005	0.0
800.	5.9	0.0
800.	5.95	0.0
800.	6.	0.0
800.	6.05	0.0
800.	6.1000000000000005	0.0
800.	6.15	0.0
800.	6.2	0.0
800.	6.25	0.0
800.	6.3	0.0
800.	6.3500000000000005	0.0
800.	6.4	0.0
800.	6.45	0.0
800.	6.5	0.0
800.	6.55	0.0
800.	6.6000000000000005	0.0
800.	6.65	0.0
800.	6.7	0.0
800.	6.75	0.0
800.	6.8	0.0
800.	6.8500000000000005	0.0
800.	6.9	0.0
800.	6.95	0.0
800.	7.	0.0
800.	7.05	0.0
800.	7.1000000000000005	0.0
800.	7.15	0.0
800.	7.2	0.0
800.	7.25	0.0
800.	7.3	0.0
800.	7.3500000000000005	0.0
800.	7.4	0.0
800.	7.45	0.0
800.	7.5	0.0
800.	7.55	0.0
800.	7.6000000000000005	0.0
800.	7.65	0.0
800.	7.7	0.0
800.	7.75	0.0
800.	7.8	0.0
800.	7.8500000000000005	0.0
800.	7.9	0.0
800.	7.95	0.0
800.	8.	0.0
800.	8.05	0.0
800.	8.100000000000001	0.0
800.	8.15	0.0
800.	8.200000000000001	0.0
800.	8.250000000000002	0.0
800.	8.3	0.0
800.	8.350000000000001	0.0
800.	8.4	0.0
800.	8.450000000000001	0.0
800.	8.500000000000002	0.0
800.	8.55	0.0
800.	8.600000000000001	0.0
800.	8.65	0.0
800.	8.700000000000001	0.0
800.	8.750000000000002	0.0
800.	8.8	0.0
800.	8.850000000000001	0.0
800.	8.9	0.0
800.	8.950000000000001	0.0
800.	9.000000000000002	0.0
800.	9.05	0.0
800.	9.100000000000001	0.0
800.	9.15	0.0
800.	9.200000000000001	0.0
800.	9.250000000000002	0.0
800.	9.3	0.0
800.	9.350000000000001	0.0
800.	9.4	0.0
800.	9.450000000000001	0.0
800.	9.500000000000002	0.0
800.	9.55	0.0
800.	9.600000000000001	0.0
800.	9.650000000000002	0.0
800.	9.700000000000001	0.0
800.	9.750000000000002	0.0
800.	9.8	0.0
800.	9.850000000000001	0.0
800.	9.900000000000002	0.0
800.	9.950000000000001	0.0
800.	10.000000000000002	0.0
800.	10.05	0.0
800.	10.100000000000001	0.0
800.	10.150000000000002	0.0
800.	10.200000000000001	0.0
800.	10.250000000000002	0.0
800.	10.3	0.0
800.	10.350000000000001	0.0
800.	10.400000000000002	0.0
800.	10.450000000000001	0.0
800.	10.500000000000002	0.0
800.	10.55	0.0
800.	10.600000000000001	0.0
800.	10.650000000000002	0.0
800.	10.700000000000001	0.0
800.	10.750000000000002	0.0
800.	10.8	0.0
800.	10.850000000000001	0.0
800.	10.900000000000002	0.0
800.	10.950000000000001	0.0
800.	11.000000000000002	0.0
800.	11.05	0.0
800.	11.100000000000001	0.0
800.	11.150000000000002	0.0
800.	11.200000000000001	0.0
800.	11.250000000000002	0.0
800.	11.3	0.0
800.	11.350000000000001	0.0
800.	11.400000000000002	0.0
800.	11.450000000000001	0.0
800.	11.500000000000002	0.0
800.	11.55	0.0
800.	11.600000000000001	0.0
800.	11.650000000000002	0.0
800.	11.700000000000001	0.0
800.	11.750000000000002	0.0
800.	11.8	0.0
800.	11.850000000000001	0.0
800.	11.900000000000002	0.0
800.	11.950000000000001	0.0
800.	12.000000000000002	0.0
800.	12.05	0.0
800.	12.100000000000001	0.0
800.	12.150000000000002	0.0
800.	12.200000000000001	0.0
800.	12.250000000000002	0.0
800.	12.3	0.0
800.	12.350000000000001	0.0
800.	12.400000000000002	0.0
800.	12.450000000000001	0.0
800.	12.500000000000002	0.0
800.	12.55	0.0
800.	12.600000000000001	0.0
800.	12.650000000000002	0.0
800.	12.700000000000001	0.0
800.	12.750000000000002	0.0
800.	12.8	0.0
800.	12.850000000000001	0.0
800.	12.900000000000002	0.0
800.	12.950000000000001	0.0
800.	13.000000000000002	0.0
800.	13.05	0.0
800.	13.100000000000001	0.0
800.	13.150000000000002	0.0
800.	13.200000000000001	0.0
800.	13.250000000000002	0.0
800.	13.3	0.0
800.	13.350000000000001	0.0
900.	0.05	12.473535787334292
900.	0.1	12.53380230153282
900.	0.15000000000000002	12.743831230905231
900.	0.2	12.846243814346506
900.	0.25	12.898384470078941
900.	0.3	12.834140790743717
900.	0.35000000000000003	12.61944466197579
900.	0.4	12.48463946249341
900.	0.45	11.952777264586748
900.	0.5	10.933760580804847
900.	0.55	10.961241569532756
900.	0.6000000000000001	10.918241629239622
900.	0.6500000000000001	10.884731725061553
900.	0.7000000000000001	10.762200865106628
900.	0.7500000000000001	9.396797654303736
900.	0.8	9.401254196722272
900.	0.8500000000000001	9.369591168476125
900.	0.9000000000000001	9.273350433385803
900.	0.9500000000000001	9.230346446165901
900.	1.	9.226702546005749
900.	1.05	9.216570126852606
900.	1.1	9.202903168520862
900.	1.1500000000000001	9.178165303558101
900.	1.2000000000000002	8.897718821836763
900.	1.2500000000000002	8.88510113428106
900.	1.3	8.85915532358265
900.	1.35	8.853127119248718
900.	1.4000000000000001	8.840777401578473
900.	1.4500000000000002	8.800130841417511
900.	1.5000000000000002	8.752640333489303
900.	1.55	8.724996568428928
900.	1.6	8.708959031769727
900.	1.6500000000000001	8.69526722732534
900.	1.7000000000000002	8.678759570340459
900.	1.7500000000000002	8.656474888306414
900.	1.8	8.632406913783795
900.	1.85	8.605247608834002
900.	1.9000000000000001	8.249950044772392
900.	1.9500000000000002	7.120203836523499
900.	2.	7.122337585662771
900.	2.05	7.123287007912784
900.	2.1	7.123036259015802
900.	2.15	7.121572091401365
900.	2.1999999999999997	7.118891019920804
900.	2.25	7.1144434701934225
900.	2.3	7.100388839306806
900.	2.35	7.094144456365282
900.	2.4	7.087611636215759
900.	2.45	7.079725912315209
900.	2.5	7.070431760078003
900.	2.55	7.059664424279646
900.	2.6	7.047343694293305
900.	2.65	7.02774319855274
900.	2.7	6.992358623963979
900.	2.75	6.976965662280439
900.	2.8	6.959709070771596
900.	2.85	6.9404447197213255
900.	2.9	6.919005483051215
900.	2.95	6.895198061647139
900.	3.	6.868800068848215
900.	3.05	6.8395534100721225
900.	3.1	6.807157121942999
900.	3.15	6.771240329627677
900.	3.2	6.731301785128548
900.	3.25	6.694638423339494
900.	3.3	0.0
900.	3.35	0.0
900.	3.4	0.0
900.	3.45	0.0
900.	3.5	0.0
900.	3.55	0.0
900.	3.6	0.0
900.	3.65	0.0
900.	3.7	0.0
900.	3.75	0.0
900.	3.8	0.0
900.	3.85	0.0
900.	3.9	0.0
900.	3.95	0.0
900.	4.	0.0
900.	4.05	0.0
900.	4.1	0.0
900.	4.15	0.0
900.	4.2	0.0
900.	4.25	0.0
900.	4.3	0.0
900.	4.35	0.0
900.	4.4	0.0
900.	4.45	0.0
900.	4.5	0.0
900.	4.55	0.0
900.	4.6	0.0
900.	4.65	0.0
900.	4.7	0.0
900.	4.75	0.0
900.	4.8	0.0
900.	4.8500000000000005	0.0
900.	4.9	0.0
900.	4.95	0.0
900.	5.	0.0
900.	5.05	0.0
900.	5.1000000000000005	0.0
900.	5.15	0.0
900.	5.2	0.0
900.	5.25	0.0
900.	5.3	0.0
900.	5.3500000000000005	0.0
900.	5.4	0.0
900.	5.45	0.0
900.	5.5	0.0
900.	5.55	0.0
900.	5.6000000000000005	0.0
900.	5.65	0.0
900.	5.7	0.0
900.	5.75	0.0
900.	5.8	0.0
900.	5.8500000000000005	0.0
900.	5.9	0.0
900.	5.95	0.0
900.	6.	0.0
900.	6.05	0.0
900.	6.1000000000000005	0.0
900.	6.15	0.0
900.	6.2	0.0
900.	6.25	0.0
900.	6.3	0.0
900.	6.3500000000000005	0.0
900.	6.4	0.0
900.	6.45	0.0
900.	6.5	0.0
900.	6.55	0.0
900.	6.6000000000000005	0.0
900.	6.65	0.0
900.	6.7	0.0
900.	6.75	0.0
900.	6.8	0.0
900.	6.8500000000000005	0.0
900.	6.9	0.0
900.	6.95	0.0
900.	7.	0.0
900.	7.05	0.0
900.	7.1000000000000005	0.0
900.	7.15	0.0
900.	7.2	0.0
900.	7.25	0.0
900.	7.3	0.0
900.	7.3500000000000005	0.0
900.	7.4	0.0
900.	7.45	0.0
900.	7.5	0.0
900.	7.55	0.0
900.	7.6000000000000005	0.0
900.	7.65	0.0
900.	7.7	0.0
900.	7.75	0.0
900.	7.8	0.0
900.	7.8500000000000005	0.0
900.	7.9	0.0
900.	7.95	0.0
900.	8.	0.0
900.	8.05	0.0
900.	8.100000000000001	0.0
900.	8.15	0.0
900.	8.200000000000001	0.0
900.	8.250000000000002	0.0
900.	8.3	0.0
900.	8.350000000000001	0.0
900.	8.4	0.0
900.	8.450000000000001	0.0
900.	8.500000000000002	0.0
900.	8.55	0.0
900.	8.600000000000001	0.0
900.	8.65	0.0
900.	8.700000000000001	0.0
900.	8.750000000000002	0.0
900.	8.8	0.0
900.	8.850000000000001	0.0
900.	8.9	0.0
900.	8.950000000000001	0.0
900.	9.000000000000002	0.0
900.	9.05	0.0
900.	9.100000000000001	0.0
900.	9.15	0.0
900.	9.200000000000001	0.0
900.	9.250000000000002	0.0
900.	9.3	0.0
900.	9.350000000000001	0.0
900.	9.4	0.0
900.	9.450000000000001	0.0
900.	9.500000000000002	0.0
900.	9.55	0.0
900.	9.600000000000001	0.0
900.	9.650000000000002	0.0
900.	9.700000000000001	0.0
900.	9.750000000000002	0.0
900.	9.8	0.0
900.	9.850000000000001	0.0
900.	9.900000000000002	0.0
900.	9.950000000000001	0.0
900.	10.000000000000002	0.0
900.	10.05	0.0
900.	10.100000000000001	0.0
900.	10.150000000000002	0.0
900.	10.200000000000001	0.0
900.	10.250000000000002	0.0
900.	10.3	0.0
900.	10.350000000000001	0.0
900.	10.400000000000002	0.0
900.	10.450000000000001	0.0
900.	10.500000000000002	0.0
900.	10.55	0.0
900.	10.600000000000001	0.0
900.	10.650000000000002	0.0
900.	10.700000000000001	0.0
900.	10.750000000000002	0.0
900.	10.8	0.0
900.	10.850000000000001	0.0
900.	10.900000000000002	0.0
900.	10.950000000000001	0.0
900.	11.000000000000002	0.0
900.	11.05	0.0
900.	11.100000000000001	0.0
900.	11.150000000000002	0.0
900.	11.200000000000001	0.0
900.	11.250000000000002	0.0
900.	11.3	0.0
900.	11.350000000000001	0.0
900.	11.400000000000002	0.0
900.	11.450000000000001	0.0
900.	11.500000000000002	0.0
900.	11.55	0.0
900.	11.600000000000001	0.0
900.	11.650000000000002	0.0
900.	11.700000000000001	0.0
900.	11.750000000000002	0.0
900.	11.8	0.0
900.	11.850000000000001	0.0
900.	11.900000000000002	0.0
900.	11.950000000000001	0.0
900.	12.000000000000002	0.0
900.	12.05	0.0
900.	12.100000000000001	0.0
900.	12.150000000000002	0.0
900.	12.200000000000001	0.0
900.	12.250000000000002	0.0
900.	12.3	0.0
900.	12.350000000000001	0.0
900.	12.400000000000002	0.0
900.	12.450000000000001	0.0
900.	12.500000000000002	0.0
900.	12.55	0.0
900.	12.600000000000001	0.0
900.	12.650000000000002	0.0
900.	12.700000000000001	0.0
900.	12.750000000000002	0.0
900.	12.8	0.0
900.	12.850000000000001	0.0
900.	12.900000000000002	0.0
900.	12.950000000000001	0.0
900.	13.000000000000002	0.0
900.	13.05	0.0
900.	13.100000000000001	0.0
900.	13.150000000000002	0.0
900.	13.200000000000001	0.0
900.	13.250000000000002	0.0
900.	13.3	0.0
900.	13.350000000000001	0.0
1000.	0.05	12.447509210036818
1000.	0.1	12.532453076902641
1000.	0.15000000000000002	12.742990710468836
1000.	0.2	12.844620261732265
1000.	0.25	12.89617708543318
1000.	0.3	12.830627236229079
1000.	0.35000000000000003	12.61510520315671
1000.	0.4	12.480135968077244
1000.	0.45	11.94702777612319
1000.	0.5	10.909523531899028
1000.	0.55	10.936360504301812
1000.	0.6000000000000001	10.886781059780544
1000.	0.6500000000000001	10.870831242481904
1000.	0.7000000000000001	10.759297527075006
1000.	0.7500000000000001	9.413377911955648
1000.	0.8	9.417814332710183
1000.	0.8500000000000001	9.387547721073439
1000.	0.9000000000000001	9.296271135775678
1000.	0.9500000000000001	9.255937093424963
1000.	1.	9.252309565184225
1000.	1.05	9.241567115728202
1000.	1.1	9.227268844138601
1000.	1.1500000000000001	9.198578998547196
1000.	1.2000000000000002	8.912110254081647
1000.	1.2500000000000002	8.900621982317066
1000.	1.3	8.87557762660819
1000.	1.35	8.869228313876011
1000.	1.4000000000000001	8.855754465794256
1000.	1.4500000000000002	8.81276397384511
1000.	1.5000000000000002	8.764650511497004
1000.	1.55	8.731619437683195
1000.	1.6	8.714055832555907
1000.	1.6500000000000001	8.700357664425674
1000.	1.7000000000000002	8.683999396932737
1000.	1.7500000000000002	8.66127275761104
1000.	1.8	8.637378816708317
1000.	1.85	8.610397960822285
1000.	1.9000000000000001	8.259261663068648
1000.	1.9500000000000002	7.219669904505952
1000.	2.	7.222644886114427
1000.	2.05	7.22448260865655
1000.	2.1	7.225172844157127
1000.	2.15	7.2247031343176245
1000.	2.1999999999999997	7.223055127503535
1000.	2.25	7.220011623946773
1000.	2.3	7.215167856283889
1000.	2.35	7.2098731944626495
1000.	2.4	7.20334037431313
1000.	2.45	7.195454650412578
1000.	2.5	7.186160498175371
1000.	2.55	7.175393162377015
1000.	2.6	7.163072432390674
1000.	2.65	7.143471936650108
1000.	2.7	7.1080873620613465
1000.	2.75	7.092694400377808
1000.	2.8	7.075437808868966
1000.	2.85	7.056173457818694
1000.	2.9	7.034734221148585
1000.	2.95	7.0109267997445075
1000.	3.	6.984528806945585
1000.	3.05	6.955282148169491
1000.	3.1	6.922885860040368
1000.	3.15	6.886969067725046
1000.	3.2	6.847030523225917
1000.	3.25	6.810367161436863
1000.	3.3	0.0
1000.	3.35	0.0
1000.	3.4	0.0
1000.	3.45	0.0
1000.	3.5	0.0
1000.	3.55	0.0
1000.	3.6	0.0
1000.	3.65	0.0
1000.	3.7	0.0
1000.	3.75	0.0
1000.	3.8	0.0
1000.	3.85	0.0
1000.	3.9	0.0
1000.	3.95	0.0
1000.	4.	0.0
1000.	4.05	0.0
1000.	4.1	0.0
1000.	4.15	0.0
1000.	4.2	0.0
1000.	4.25	0.0
1000.	4.3	0.0
1000.	4.35	0.0
1000.	4.4	0.0
1000.	4.45	0.0
1000.	4.5	0.0
1000.	4.55	0.0
1000.	4.6	0.0
1000.	4.65	0.0
1000.	4.7	0.0
1000.	4.75	0.0
1000.	4.8	0.0
1000.	4.8500000000000005	0.0
1000.	4.9	0.0
1000.	4.95	0.0
1000.	5.	0.0
1000.	5.05	0.0
1000.	5.1000000000000005	0.0
1000.	5.15	0.0
1000.	5.2	0.0
1000.	5.25	0.0
1000.	5.3	0.0
1000.	5.3500000000000005	0.0
1000.	5.4	0.0
1000.	5.45	0.0
1000.	5.5	0.0
1000.	5.55	0.0
1000.	5.6000000000000005	0.0
1000.	5.65	0.0
1000.	5.7	0.0
1000.	5.75	0.0
1000.	5.8	0.0
1000.	5.8500000000000005	0.0
1000.	5.9	0.0
1000.	5.95	0.0
1000.	6.	0.0
1000.	6.05	0.0
1000.	6.1000000000000005	0.0
1000.	6.15	0.0
1000.	6.2	0.0
1000.	6.25	0.0
1000.	6.3	0.0
1000.	6.3500000000000005	0.0
1000.	6.4	0.0
1000.	6.45	0.0
1000.	6.5	0.0
1000.	6.55	0.0
1000.	6.6000000000000005	0.0
1000.	6.65	0.0
1000.	6.7	0.0
1000.	6.75	0.0
1000.	6.8	0.0
1000.	6.8500000000000005	0.0
1000.	6.9	0.0
1000.	6.95	0.0
1000.	7.	0.0
1000.	7.05	0.0
1000.	7.1000000000000005	0.0
1000.	7.15	0.0
1000.	7.2	0.0
1000.	7.25	0.0
1000.	7.3	0.0
1000.	7.3500000000000005	0.0
1000.	7.4	0.0
1000.	7.45	0.0
1000.	7.5	0.0
1000.	7.55	0.0
1000.	7.6000000000000005	0.0
1000.	7.65	0.0
1000.	7.7	0.0
1000.	7.75	0.0
1000.	7.8	0.0
1000.	7.8500000000000005	0.0
1000.	7.9	0.0
1000.	7.95	0.0
1000.	8.	0.0
1000.	8.05	0.0
1000.	8.100000000000001	0.0
1000.	8.15	0.0
1000.	8.200000000000001	0.0
1000.	8.250000000000002	0.0
1000.	8.3	0.0
1000.	8.350000000000001	0.0
1000.	8.4	0.0
1000.	8.450000000000001	0.0
1000.	8.500000000000002	0.0
1000.	8.55	0.0
1000.	8.600000000000001	0.0
1000.	8.65	0.0
1000.	8.700000000000001	0.0
1000.	8.750000000000002	0.0
1000.	8.8	0.0
1000.	8.850000000000001	0.0
1000.	8.9	0.0
1000.	8.950000000000001	0.0
1000.	9.000000000000002	0.0
1000.	9.05	0.0
1000.	9.100000000000001	0.0
1000.	9.15	0.0
1000.	9.200000000000001	0.0
1000.	9.250000000000002	0.0
1000.	9.3	0.0
1000.	9.350000000000001	0.0
1000.	9.4	0.0
1000.	9.450000000000001	0.0
1000.	9.500000000000002	0.0
1000.	9.55	0.0
1000.	9.600000000000001	0.0
1000.	9.650000000000002	0.0
1000.	9.700000000000001	0.0
1000.	9.750000000000002	0.0
1000.	9.8	0.0
1000.	9.850000000000001	0.0
1000.	9.900000000000002	0.0
1000.	9.950000000000001	0.0
1000.	10.000000000000002	0.0
1000.	10.05	0.0
1000.	10.100000000000001	0.0
1000.	10.150000000000002	0.0
1000.	10.200000000000001	0.0
1000.	10.250000000000002	0.0
1000.	10.3	0.0
1000.	10.350000000000001	0.0
1000.	10.400000000000002	0.0
1000.	10.450000000000001	0.0
1000.	10.500000000000002	0.0
1000.	10.55	0.0
1000.	10.600000000000001	0.0
1000.	10.650000000000002	0.0
1000.	10.700000000000001	0.0
1000.	10.750000000000002	0.0
1000.	10.8	0.0
1000.	10.850000000000001	0.0
1000.	10.900000000000002	0.0
1000.	10.950000000000001	0.0
1000.	11.000000000000002	0.0
1000.	11.05	0.0
1000.	11.100000000000001	0.0
1000.	11.150000000000002	0.0
1000.	11.200000000000001	0.0
1000.	11.250000000000002	0.0
1000.	11.3	0.0
1000.	11.350000000000001	0.0
1000.	11.400000000000002	0.0
1000.	11.450000000000001	0.0
1000.	11.500000000000002	0.0
1000.	11.55	0.0
1000.	11.600000000000001	0.0
1000.	11.650000000000002	0.0
1000.	11.700000000000001	0.0
1000.	11.750000000000002	0.0
1000.	11.8	0.0
1000.	11.850000000000001	0.0
1000.	11.900000000000002	0.0
1000.	11.950000000000001	0.0
1000.	12.000000000000002	0.0
1000.	12.05	0.0
1000.	12.100000000000001	0.0
1000.	12.150000000000002	0.0
1000.	12.200000000000001	0.0
1000.	12.250000000000002	0.0
1000.	12.3	0.0
1000.	12.350000000000001	0.0
1000.	12.400000000000002	0.0
1000.	12.450000000000001	0.0
1000.	12.500000000000002	0.0
1000.	12.55	0.0
1000.	12.600000000000001	0.0
1000.	12.650000000000002	0.0
1000.	12.700000000000001	0.0
1000.	12.750000000000002	0.0
1000.	12.8	0.0
1000.	12.850000000000001	0.0
1000.	12.900000000000002	0.0
1000.	12.950000000000001	0.0
1000.	13.000000000000002	0.0
1000.	13.05	0.0
1000.	13.100000000000001	0.0
1000.	13.150000000000002	0.0
1000.	13.200000000000001	0.0
1000.	13.250000000000002	0.0
1000.	13.3	0.0
1000.	13.350000000000001	0.0
2000.	0.05	12.420604080312113
2000.	0.1	12.522597161655607
2000.	0.15000000000000002	12.730749237827107
2000.	0.2	12.826918849154954
2000.	0.25	12.874013469373436
2000.	0.3	12.796736307153177
2000.	0.35000000000000003	12.574258754412494
2000.	0.4	12.4392311478813
2000.	0.45	11.905719095579911
2000.	0.5	10.859529465196468
2000.	0.55	10.883975477158023
2000.	0.6000000000000001	10.81080852146652
2000.	0.6500000000000001	10.82592766111044
2000.	0.7000000000000001	10.731691708755264
2000.	0.7500000000000001	9.553757254470378
2000.	0.8	9.55772231902686
2000.	0.8500000000000001	9.536974619439889
2000.	0.9000000000000001	9.478487706130707
2000.	0.9500000000000001	9.4548187765087
2000.	1.	9.450924144919012
2000.	1.05	9.436143117321816
2000.	1.1	9.417836912796952
2000.	1.1500000000000001	9.36759903808513
2000.	1.2000000000000002	9.060695029081405
2000.	1.2500000000000002	9.050305217303036
2000.	1.3	9.02511697469823
2000.	1.35	9.016789996241606
2000.	1.4000000000000001	8.996519369503435
2000.	1.4500000000000002	8.93531989541444
2000.	1.5000000000000002	8.883120377455962
2000.	1.55	8.803763133502876
2000.	1.6	8.772090542837834
2000.	1.6500000000000001	8.758422943137438
2000.	1.7000000000000002	8.743586573785453
2000.	1.7500000000000002	8.716811405426343
2000.	1.8	8.694676504587061
2000.	1.85	8.669439670069062
2000.	1.9000000000000001	8.361347923449287
2000.	1.9500000000000002	7.771215827578258
2000.	2.	7.77428111433417
2000.	2.05	7.7762136583259105
2000.	2.1	7.777003561853161
2000.	2.15	7.776637892566074
2000.	2.1999999999999997	7.775097530272772
2000.	2.25	7.772349077454884
2000.	2.3	7.768371502079343
2000.	2.35	7.7631432503723445
2000.	2.4	7.756610430222825
2000.	2.45	7.748724706322273
2000.	2.5	7.739430554085068
2000.	2.55	7.72866321828671
2000.	2.6	7.716342488300369
2000.	2.65	7.696741992559803
2000.	2.7	7.661357417971042
2000.	2.75	7.645964456287503
2000.	2.8	7.628707864778661
2000.	2.85	7.609443513728389
2000.	2.9	7.58800427705828
2000.	2.95	7.5641968556542025
2000.	3.	7.53779886285528
2000.	3.05	7.508552204079187
2000.	3.1	7.476155915950063
2000.	3.15	7.440239123634742
2000.	3.2	7.400300579135612
2000.	3.25	7.363637217346558
2000.	3.3	0.0
2000.	3.35	0.0
2000.	3.4	0.0
2000.	3.45	0.0
2000.	3.5	0.0
2000.	3.55	0.0
2000.	3.6	0.0
2000.	3.65	0.0
2000.	3.7	0.0
2000.	3.75	0.0
2000.	3.8	0.0
2000.	3.85	0.0
2000.	3.9	0.0
2000.	3.95	0.0
2000.	4.	0.0
2000.	4.05	0.0
2000.	4.1	0.0
2000.	4.15	0.0
2000.	4.2	0.0
2000.	4.25	0.0
2000.	4.3	0.0
2000.	4.35	0.0
2000.	4.4	0.0
2000.	4.45	0.0
2000.	4.5	0.0
2000.	4.55	0.0
2000.	4.6	0.0
2000.	4.65	0.0
2000.	4.7	0.0
2000.	4.75	0.0
2000.	4.8	0.0
2000.	4.8500000000000005	0.0
2000.	4.9	0.0
2000.	4.95	0.0
2000.	5.	0.0
2000.	5.05	0.0
2000.	5.1000000000000005	0.0
2000.	5.15	0.0
2000.	5.2	0.0
2000.	5.25	0.0
2000.	5.3	0.0
2000.	5.3500000000000005	0.0
2000.	5.4	0.0
2000.	5.45	0.0
2000.	5.5	0.0
2000.	5.55	0.0
2000.	5.6000000000000005	0.0
2000.	5.65	0.0
2000.	5.7	0.0
2000.	5.75	0.0
2000.	5.8	0.0
2000.	5.8500000000000005	0.0
2000.	5.9	0.0
2000.	5.95	0.0
2000.	6.	0.0
2000.	6.05	0.0
2000.	6.1000000000000005	0.0
2000.	6.15	0.0
2000.	6.2	0.0
2000.	6.25	0.0
2000.	6.3	0.0
2000.	6.3500000000000005	0.0
2000.	6.4	0.0
2000.	6.45	0.0
2000.	6.5	0.0
2000.	6.55	0.0
2000.	6.6000000000000005	0.0
2000.	6.65	0.0
2000.	6.7	0.0
2000.	6.75	0.0
2000.	6.8	0.0
2000.	6.8500000000000005	0.0
2000.	6.9	0.0
2000.	6.95	0.0
2000.	7.	0.0
2000.	7.05	0.0
2000.	7.1000000000000005	0.0
2000.	7.15	0.0
2000.	7.2	0.0
2000.	7.25	0.0
2000.	7.3	0.0
2000.	7.3500000000000005	0.0
2000.	7.4	0.0
2000.	7.45	0.0
2000.	7.5	0.0
2000.	7.55	0.0
2000.	7.6000000000000005	0.0
2000.	7.65	0.0
2000.	7.7	0.0
2000.	7.75	0.0
2000.	7.8	0.0
2000.	7.8500000000000005	0.0
2000.	7.9	0.0
2000.	7.95	0.0
2000.	8.	0.0
2000.	8.05	0.0
2000.	8.100000000000001	0.0
2000.	8.15	0.0
2000.	8.200000000000001	0.0
2000.	8.250000000000002	0.0
2000.	8.3	0.0
2000.	8.350000000000001	0.0
2000.	8.4	0.0
2000.	8.450000000000001	0.0
2000.	8.500000000000002	0.0
2000.	8.55	0.0
2000.	8.600000000000001	0.0
2000.	8.65	0.0
2000.	8.700000000000001	0.0
2000.	8.750000000000002	0.0
2000.	8.8	0.0
2000.	8.850000000000001	0.0
2000.	8.9	0.0
2000.	8.950000000000001	0.0
2000.	9.000000000000002	0.0
2000.	9.05	0.0
2000.	9.100000000000001	0.0
2000.	9.15	0.0
2000.	9.200000000000001	0.0
2000.	9.250000000000002	0.0
2000.	9.3	0.0
2000.	9.350000000000001	0.0
2000.	9.4	0.0
2000.	9.450000000000001	0.0
2000.	9.500000000000002	0.0
2000.	9.55	0.0
2000.	9.600000000000001	0.0
2000.	9.650000000000002	0.0
2000.	9.700000000000001	0.0
2000.	9.750000000000002	0.0
2000.	9.8	0.0
2000.	9.850000000000001	0.0
2000.	9.900000000000002	0.0
2000.	9.950000000000001	0.0
2000.	10.000000000000002	0.0
2000.	10.05	0.0
2000.	10.100000000000001	0.0
2000.	10.150000000000002	0.0
2000.	10.200000000000001	0.0
2000.	10.250000000000002	0.0
2000.	10.3	0.0
2000.	10.350000000000001	0.0
2000.	10.400000000000002	0.0
2000.	10.450000000000001	0.0
2000.	10.500000000000002	0.0
2000.	10.55	0.0
2000.	10.600000000000001	0.0
2000.	10.650000000000002	0.0
2000.	10.700000000000001	0.0
2000.	10.750000000000002	0.0
2000.	10.8	0.0
2000.	10.850000000000001	0.0
2000.	10.900000000000002	0.0
2000.	10.950000000000001	0.0
2000.	11.000000000000002	0.0
2000.	11.05	0.0
2000.	11.100000000000001	0.0
2000.	11.150000000000002	0.0
2000.	11.200000000000001	0.0
2000.	11.250000000000002	0.0
2000.	11.3	0.0
2000.	11.350000000000001	0.0
2000.	11.400000000000002	0.0
2000.	11.450000000000001	0.0
2000.	11.500000000000002	0.0
2000.	11.55	0.0
2000.	11.600000000000001	0.0
2000.	11.650000000000002	0.0
2000.	11.700000000000001	0.0
2000.	11.750000000000002	0.0
2000.	11.8	0.0
2000.	11.850000000000001	0.0
2000.	11.900000000000002	0.0
2000.	11.950000000000001	0.0
2000.	12.000000000000002	0.0
2000.	12.05	0.0
2000.	12.100000000000001	0.0
2000.	12.150000000000002	0.0
2000.	12.200000000000001	0.0
2000.	12.250000000000002	0.0
2000.	12.3	0.0
2000.	12.350000000000001	0.0
2000.	12.400000000000002	0.0
2000.	12.450000000000001	0.0
2000.	12.500000000000002	0.0
2000.	12.55	0.0
2000.	12.600000000000001	0.0
2000.	12.650000000000002	0.0
2000.	12.700000000000001	0.0
2000.	12.750000000000002	0.0
2000.	12.8	0.0
2000.	12.850000000000001	0.0
2000.	12.900000000000002	0.0
2000.	12.950000000000001	0.0
2000.	13.000000000000002	0.0
2000.	13.05	0.0
2000.	13.100000000000001	0.0
2000.	13.150000000000002	0.0
2000.	13.200000000000001	0.0
2000.	13.250000000000002	0.0
2000.	13.3	0.0
2000.	13.350000000000001	0.0
3000.	0.05	12.416703933859086
3000.	0.1	12.51150315198625
3000.	0.15000000000000002	12.716816638642488
3000.	0.2	12.80901695865591
3000.	0.25	12.85241509696935
3000.	0.3	12.763434106729779
3000.	0.35000000000000003	12.533583654487138
3000.	0.4	12.398805028475632
3000.	0.45	11.867252212619688
3000.	0.5	10.847424674508567
3000.	0.55	10.871151591389564
3000.	0.6000000000000001	10.791717821498931
3000.	0.6500000000000001	10.80619679668141
3000.	0.7000000000000001	10.710621623362226
3000.	0.7500000000000001	9.698297886405133
3000.	0.8	9.701942117696424
3000.	0.8500000000000001	9.688103629150632
3000.	0.9000000000000001	9.651493031722747
3000.	0.9500000000000001	9.637947847339815
3000.	1.	9.633531512915788
3000.	1.05	9.616318258008807
3000.	1.1	9.595628200811483
3000.	1.1500000000000001	9.531881651533077
3000.	1.2000000000000002	9.211610022628715
3000.	1.2500000000000002	9.200776436147518
3000.	1.3	9.174317614033788
3000.	1.35	9.164831884365437
3000.	1.4000000000000001	9.14073268821129
3000.	1.4500000000000002	9.065320138734053
3000.	1.5000000000000002	9.010288621360088
3000.	1.55	8.889866190323978
3000.	1.6	8.843906236481669
3000.	1.6500000000000001	8.83027051062187
3000.	1.7000000000000002	8.817020625656523
3000.	1.7500000000000002	8.78600035755694
3000.	1.8	8.765717798191181
3000.	1.85	8.742225104815024
3000.	1.9000000000000001	8.474929288424281
3000.	1.9500000000000002	8.076462404163491
3000.	2.	8.079528344060899
3000.	2.05	8.081461760963768
3000.	2.1	8.082252637862384
3000.	2.15	8.081887876976838
3000.	2.1999999999999997	8.08034845128063
3000.	2.25	8.077605461057386
3000.	2.3	8.07363389802576
3000.	2.35	8.068405646318764
3000.	2.4	8.061872826169243
3000.	2.45	8.05398710226869
3000.	2.5	8.044692950031486
3000.	2.55	8.033925614233127
3000.	2.6	8.021604884246786
3000.	2.65	8.00200438850622
3000.	2.7	7.966619813917459
3000.	2.75	7.951226852233922
3000.	2.8	7.9339702607250775
3000.	2.85	7.914705909674807
3000.	2.9	7.893266673004697
3000.	2.95	7.869459251600621
3000.	3.	7.843061258801697
3000.	3.05	7.813814600025605
3000.	3.1	7.7814183118964815
3000.	3.15	7.7455015195811585
3000.	3.2	7.705562975082031
3000.	3.25	7.668899613292977
3000.	3.3	0.0
3000.	3.35	0.0
3000.	3.4	0.0
3000.	3.45	0.0
3000.	3.5	0.0
3000.	3.55	0.0
3000.	3.6	0.0
3000.	3.65	0.0
3000.	3.7	0.0
3000.	3.75	0.0
3000.	3.8	0.0
3000.	3.85	0.0
3000.	3.9	0.0
3000.	3.95	0.0
3000.	4.	0.0
3000.	4.05	0.0
3000.	4.1	0.0
3000.	4.15	0.0
3000.	4.2	0.0
3000.	4.25	0.0
3000.	4.3	0.0
3000.	4.35	0.0
3000.	4.4	0.0
3000.	4.45	0.0
3000.	4.5	0.0
3000.	4.55	0.0
3000.	4.6	0.0
3000.	4.65	0.0
3000.	4.7	0.0
3000.	4.75	0.0
3000.	4.8	0.0
3000.	4.8500000000000005	0.0
3000.	4.9	0.0
3000.	4.95	0.0
3000.	5.	0.0
3000.	5.05	0.0
3000.	5.1000000000000005	0.0
3000.	5.15	0.0
3000.	5.2	0.0
3000.	5.25	0.0
3000.	5.3	0.0
3000.	5.3500000000000005	0.0
3000.	5.4	0.0
3000.	5.45	0.0
3000.	5.5	0.0
3000.	5.55	0.0
3000.	5.6000000000000005	0.0
3000.	5.65	0.0
3000.	5.7	0.0
3000.	5.75	0.0
3000.	5.8	0.0
3000.	5.8500000000000005	0.0
3000.	5.9	0.0
3000.	5.95	0.0
3000.	6.	0.0
3000.	6.05	0.0
3000.	6.1000000000000005	0.0
3000.	6.15	0.0
3000.	6.2	0.0
3000.	6.25	0.0
3000.	6.3	0.0
3000.	6.3500000000000005	0.0
3000.	6.4	0.0
3000.	6.45	0.0
3000.	6.5	0.0
3000.	6.55	0.0
3000.	6.6000000000000005	0.0
3000.	6.65	0.0
3000.	6.7	0.0
3000.	6.75	0.0
3000.	6.8	0.0
3000.	6.8500000000000005	0.0
3000.	6.9	0.0
3000.	6.95	0.0
3000.	7.	0.0
3000.	7.05	0.0
3000.	7.1000000000000005	0.0
3000.	7.15	0.0
3000.	7.2	0.0
3000.	7.25	0.0
3000.	7.3	0.0
3000.	7.3500000000000005	0.0
3000.	7.4	0.0
3000.	7.45	0.0
3000.	7.5	0.0
3000.	7.55	0.0
3000.	7.6000000000000005	0.0
3000.	7.65	0.0
3000.	7.7	0.0
3000.	7.75	0.0
3000.	7.8	0.0
3000.	7.8500000000000005	0.0
3000.	7.9	0.0
3000.	7.95	0.0
3000.	8.	0.0
3000.	8.05	0.0
3000.	8.100000000000001	0.0
3000.	8.15	0.0
3000.	8.200000000000001	0.0
3000.	8.250000000000002	0.0
3000.	8.3	0.0
3000.	8.350000000000001	0.0
3000.	8.4	0.0
3000.	8.450000000000001	0.0
3000.	8.500000000000002	0.0
3000.	8.55	0.0
3000.	8.600000000000001	0.0
3000.	8.65	0.0
3000.	8.700000000000001	0.0
3000.	8.750000000000002	0.0
3000.	8.8	0.0
3000.	8.850000000000001	0.0
3000.	8.9	0.0
3000.	8.950000000000001	0.0
3000.	9.000000000000002	0.0
3000.	9.05	0.0
3000.	9.100000000000001	0.0
3000.	9.15	0.0
3000.	9.200000000000001	0.0
3000.	9.250000000000002	0.0
3000.	9.3	0.0
3000.	9.350000000000001	0.0
3000.	9.4	0.0
3000.	9.450000000000001	0.0
3000.	9.500000000000002	0.0
3000.	9.55	0.0
3000.	9.600000000000001	0.0
3000.	9.650000000000002	0.0
3000.	9.700000000000001	0.0
3000.	9.750000000000002	0.0
3000.	9.8	0.0
3000.	9.850000000000001	0.0
3000.	9.900000000000002	0.0
3000.	9.950000000000001	0.0
3000.	10.000000000000002	0.0
3000.	10.05	0.0
3000.	10.100000000000001	0.0
3000.	10.150000000000002	0.0
3000.	10.200000000000001	0.0
3000.	10.250000000000002	0.0
3000.	10.3	0.0
3000.	10.350000000000001	0.0
3000.	10.400000000000002	0.0
3000.	10.450000000000001	0.0
3000.	10.500000000000002	0.0
3000.	10.55	0.0
3000.	10.600000000000001	0.0
3000.	10.650000000000002	0.0
3000.	10.700000000000001	0.0
3000.	10.750000000000002	0.0
3000.	10.8	0.0
3000.	10.850000000000001	0.0
3000.	10.900000000000002	0.0
3000.	10.950000000000001	0.0
3000.	11.000000000000002	0.0
3000.	11.05	0.0
3000.	11.100000000000001	0.0
3000.	11.150000000000002	0.0
3000.	11.200000000000001	0.0
3000.	11.250000000000002	0.0
3000.	11.3	0.0
3000.	11.350000000000001	0.0
3000.	11.400000000000002	0.0
3000.	11.450000000000001	0.0
3000.	11.500000000000002	0.0
3000.	11.55	0.0
3000.	11.600000000000001	0.0
3000.	11.650000000000002	0.0
3000.	11.700000000000001	0.0
3000.	11.750000000000002	0.0
3000.	11.8	0.0
3000.	11.850000000000001	0.0
3000.	11.900000000000002	0.0
3000.	11.950000000000001	0.0
3000.	12.000000000000002	0.0
3000.	12.05	0.0
3000.	12.100000000000001	0.0
3000.	12.150000000000002	0.0
3000.	12.200000000000001	0.0
3000.	12.250000000000002	0.0
3000.	12.3	0.0
3000.	12.350000000000001	0.0
3000.	12.400000000000002	0.0
3000.	12.450000000000001	0.0
3000.	12.500000000000002	0.0
3000.	12.55	0.0
3000.	12.600000000000001	0.0
3000.	12.650000000000002	0.0
3000.	12.700000000000001	0.0
3000.	12.750000000000002	0.0
3000.	12.8	0.0
3000.	12.850000000000001	0.0
3000.	12.900000000000002	0.0
3000.	12.950000000000001	0.0
3000.	13.000000000000002	0.0
3000.	13.05	0.0
3000.	13.100000000000001	0.0
3000.	13.150000000000002	0.0
3000.	13.200000000000001	0.0
3000.	13.250000000000002	0.0
3000.	13.3	0.0
3000.	13.350000000000001	0.0
4000.	0.05	12.413029091456949
4000.	0.1	12.500615484895995
4000.	0.15000000000000002	12.703264526279119
4000.	0.2	12.791905847353597
4000.	0.25	12.831829216613697
4000.	0.3	12.731049570821652
4000.	0.35000000000000003	12.493370567278236
4000.	0.4	12.358882466748996
4000.	0.45	11.829633623394681
4000.	0.5	10.839013428593129
4000.	0.55	10.862324734990018
4000.	0.6000000000000001	10.779815754134969
4000.	0.6500000000000001	10.793141030641063
4000.	0.7000000000000001	10.695615831061625
4000.	0.7500000000000001	9.824464645307556
4000.	0.8	9.827917487991671
4000.	0.8500000000000001	9.818427944027984
4000.	0.9000000000000001	9.794851518156081
4000.	0.9500000000000001	9.786994892203602
4000.	1.	9.781999235337441
4000.	1.05	9.763399289750497
4000.	1.1	9.74138820991177
4000.	1.1500000000000001	9.6699058248872
4000.	1.2000000000000002	9.34181415042254
4000.	1.2500000000000002	9.330705110117222
4000.	1.3	9.303467560565686
4000.	1.35	9.293318447766376
4000.	1.4000000000000001	9.267100993135253
4000.	1.4500000000000002	9.181540023782507
4000.	1.5000000000000002	9.124743517277421
4000.	1.55	8.97411681074613
4000.	1.6	8.91640341206059
4000.	1.6500000000000001	8.902793459707555
4000.	1.7000000000000002	8.890882249254819
4000.	1.7500000000000002	8.856254464940877
4000.	1.8	8.837552927395013
4000.	1.85	8.81546503265607
4000.	1.9000000000000001	8.579871979851907
4000.	1.9500000000000002	8.280072063135693
4000.	2.	8.28313815194412
4000.	2.05	8.285071895033411
4000.	2.1	8.285863142609447
4000.	2.15	8.285498719323696
4000.	2.1999999999999997	8.283959641704913
4000.	2.25	8.28121868158262
4000.	2.3	8.277249352918492
4000.	2.35	8.272021101211495
4000.	2.4	8.265488281061973
4000.	2.45	8.257602557161423
4000.	2.5	8.248308404924217
4000.	2.55	8.237541069125857
4000.	2.6	8.225220339139517
4000.	2.65	8.205619843398951
4000.	2.7	8.17023526881019
4000.	2.75	8.154842307126653
4000.	2.8	8.137585715617808
4000.	2.85	8.118321364567539
4000.	2.9	8.096882127897429
4000.	2.95	8.073074706493353
4000.	3.	8.046676713694428
4000.	3.05	8.017430054918336
4000.	3.1	7.985033766789213
4000.	3.15	7.94911697447389
4000.	3.2	7.909178429974762
4000.	3.25	7.872515068185709
4000.	3.3	0.0
4000.	3.35	0.0
4000.	3.4	0.0
4000.	3.45	0.0
4000.	3.5	0.0
4000.	3.55	0.0
4000.	3.6	0.0
4000.	3.65	0.0
4000.	3.7	0.0
4000.	3.75	0.0
4000.	3.8	0.0
4000.	3.85	0.0
4000.	3.9	0.0
4000.	3.95	0.0
4000.	4.	0.0
4000.	4.05	0.0
4000.	4.1	0.0
4000.	4.15	0.0
4000.	4.2	0.0
4000.	4.25	0.0
4000.	4.3	0.0
4000.	4.35	0.0
4000.	4.4	0.0
4000.	4.45	0.0
4000.	4.5	0.0
4000.	4.55	0.0
4000.	4.6	0.0
4000.	4.65	0.0
4000.	4.7	0.0
4000.	4.75	0.0
4000.	4.8	0.0
4000.	4.8500000000000005	0.0
4000.	4.9	0.0
4000.	4.95	0.0
4000.	5.	0.0
4000.	5.05	0.0
4000.	5.1000000000000005	0.0
4000.	5.15	0.0
4000.	5.2	0.0
4000.	5.25	0.0
4000.	5.3	0.0
4000.	5.3500000000000005	0.0
4000.	5.4	0.0
4000.	5.45	0.0
4000.	5.5	0.0
4000.	5.55	0.0
4000.	5.6000000000000005	0.0
4000.	5.65	0.0
4000.	5.7	0.0
4000.	5.75	0.0
4000.	5.8	0.0
4000.	5.8500000000000005	0.0
4000.	5.9	0.0
4000.	5.95	0.0
4000.	6.	0.0
4000.	6.05	0.0
4000.	6.1000000000000005	0.0
4000.	6.15	0.0
4000.	6.2	0.0
4000.	6.25	0.0
4000.	6.3	0.0
4000.	6.3500000000000005	0.0
4000.	6.4	0.0
4000.	6.45	0.0
4000.	6.5	0.0
4000.	6.55	0.0
4000.	6.6000000000000005	0.0
4000.	6.65	0.0
4000.	6.7	0.0
4000.	6.75	0.0
4000.	6.8	0.0
4000.	6.8500000000000005	0.0
4000.	6.9	0.0
4000.	6.95	0.0
4000.	7.	0.0
4000.	7.05	0.0
4000.	7.1000000000000005	0.0
4000.	7.15	0.0
4000.	7.2	0.0
4000.	7.25	0.0
4000.	7.3	0.0
4000.	7.3500000000000005	0.0
4000.	7.4	0.0
4000.	7.45	0.0
4000.	7.5	0.0
4000.	7.55	0.0
4000.	7.6000000000000005	0.0
4000.	7.65	0.0
4000.	7.7	0.0
4000.	7.75	0.0
4000.	7.8	0.0
4000.	7.8500000000000005	0.0
4000.	7.9	0.0
4000.	7.95	0.0
4000.	8.	0.0
4000.	8.05	0.0
4000.	8.100000000000001	0.0
4000.	8.15	0.0
4000.	8.200000000000001	0.0
4000.	8.250000000000002	0.0
4000.	8.3	0.0
4000.	8.350000000000001	0.0
4000.	8.4	0.0
4000.	8.450000000000001	0.0
4000.	8.500000000000002	0.0
4000.	8.55	0.0
4000.	8.600000000000001	0.0
4000.	8.65	0.0
4000.	8.700000000000001	0.0
4000.	8.750000000000002	0.0
4000.	8.8	0.0
4000.	8.850000000000001	0.0
4000.	8.9	0.0
4000.	8.950000000000001	0.0
4000.	9.000000000000002	0.0
4000.	9.05	0.0
4000.	9.100000000000001	0.0
4000.	9.15	0.0
4000.	9.200000000000001	0.0
4000.	9.250000000000002	0.0
4000.	9.3	0.0
4000.	9.350000000000001	0.0
4000.	9.4	0.0
4000.	9.450000000000001	0.0
4000.	9.500000000000002	0.0
4000.	9.55	0.0
4000.	9.600000000000001	0.0
4000.	9.650000000000002	0.0
4000.	9.700000000000001	0.0
4000.	9.750000000000002	0.0
4000.	9.8	0.0
4000.	9.850000000000001	0.0
4000.	9.900000000000002	0.0
4000.	9.950000000000001	0.0
4000.	10.000000000000002	0.0
4000.	10.05	0.0
4000.	10.100000000000001	0.0
4000.	10.150000000000002	0.0
4000.	10.200000000000001	0.0
4000.	10.250000000000002	0.0
4000.	10.3	0.0
4000.	10.350000000000001	0.0
4000.	10.400000000000002	0.0
4000.	10.450000000000001	0.0
4000.	10.500000000000002	0.0
4000.	10.55	0.0
4000.	10.600000000000001	0.0
4000.	10.650000000000002	0.0
4000.	10.700000000000001	0.0
4000.	10.750000000000002	0.0
4000.	10.8	0.0
4000.	10.850000000000001	0.0
4000.	10.900000000000002	0.0
4000.	10.950000000000001	0.0
4000.	11.000000000000002	0.0
4000.	11.05	0.0
4000.	11.100000000000001	0.0
4000.	11.150000000000002	0.0
4000.	11.200000000000001	0.0
4000.	11.250000000000002	0.0
4000.	11.3	0.0
4000.	11.350000000000001	0.0
4000.	11.400000000000002	0.0
4000.	11.450000000000001	0.0
4000.	11.500000000000002	0.0
4000.	11.55	0.0
4000.	11.600000000000001	0.0
4000.	11.650000000000002	0.0
4000.	11.700000000000001	0.0
4000.	11.750000000000002	0.0
4000.	11.8	0.0
4000.	11.850000000000001	0.0
4000.	11.900000000000002	0.0
4000.	11.950000000000001	0.0
4000.	12.000000000000002	0.0
4000.	12.05	0.0
4000.	12.100000000000001	0.0
4000.	12.150000000000002	0.0
4000.	12.200000000000001	0.0
4000.	12.250000000000002	0.0
4000.	12.3	0.0
4000.	12.350000000000001	0.0
4000.	12.400000000000002	0.0
4000.	12.450000000000001	0.0
4000.	12.500000000000002	0.0
4000.	12.55	0.0
4000.	12.600000000000001	0.0
4000.	12.650000000000002	0.0
4000.	12.700000000000001	0.0
4000.	12.750000000000002	0.0
4000.	12.8	0.0
4000.	12.850000000000001	0.0
4000.	12.900000000000002	0.0
4000.	12.950000000000001	0.0
4000.	13.000000000000002	0.0
4000.	13.05	0.0
4000.	13.100000000000001	0.0
4000.	13.150000000000002	0.0
4000.	13.200000000000001	0.0
4000.	13.250000000000002	0.0
4000.	13.3	0.0
4000.	13.350000000000001	0.0
5000.	0.05	12.40953422442423
5000.	0.1	12.49003425626135
5000.	0.15000000000000002	12.690153359330738
5000.	0.2	12.775405599135592
5000.	0.25	12.811954289628357
5000.	0.3	12.699265201770094
5000.	0.35000000000000003	12.453323405424399
5000.	0.4	12.319177368276144
5000.	0.45	11.79265303030611
5000.	0.5	10.834280581478163
5000.	0.55	10.857343085816142
5000.	0.6000000000000001	10.773302613138119
5000.	0.6500000000000001	10.785266334747334
5000.	0.7000000000000001	10.685458210481277
5000.	0.7500000000000001	9.930842792327416
5000.	0.8	9.934188728075625
5000.	0.8500000000000001	9.927487028935946
5000.	0.9000000000000001	9.911958564848861
5000.	0.9500000000000001	9.9074938730268
5000.	1.	9.901924970141451
5000.	1.05	9.88247959845473
5000.	1.1	9.85970325974378
5000.	1.1500000000000001	9.783595595872708
5000.	1.2000000000000002	9.450991751808136
5000.	1.2500000000000002	9.439711591916234
5000.	1.3	9.412005859164907
5000.	1.35	9.401446547862223
5000.	1.4000000000000001	9.373955291605293
5000.	1.4500000000000002	9.28088245614971
5000.	1.5000000000000002	9.222970386204722
5000.	1.55	9.050906097425429
5000.	1.6	8.984124862998756
5000.	1.6500000000000001	8.970534125412625
5000.	1.7000000000000002	8.959676405242188
5000.	1.7500000000000002	8.92219151372458
5000.	1.8	8.904746305737909
5000.	1.85	8.883700761007155
5000.	1.9000000000000001	8.671567047282558
5000.	1.9500000000000002	8.429104088930337
5000.	2.	8.432170178082517
5000.	2.05	8.434104081402479
5000.	2.1	8.434895513193167
5000.	2.15	8.434531255178713
5000.	2.1999999999999997	8.432992347960328
5000.	2.25	8.430252381664632
5000.	2.3	8.42628414681685
5000.	2.35	8.421055895109852
5000.	2.4	8.41452307496033
5000.	2.45	8.40663735105978
5000.	2.5	8.397343198822574
5000.	2.55	8.386575863024214
5000.	2.6	8.374255133037876
5000.	2.65	8.354654637297308
5000.	2.7	8.319270062708547
5000.	2.75	8.30387710102501
5000.	2.8	8.286620509516165
5000.	2.85	8.267356158465896
5000.	2.9	8.245916921795786
5000.	2.95	8.22210950039171
5000.	3.	8.195711507592785
5000.	3.05	8.166464848816693
5000.	3.1	8.13406856068757
5000.	3.15	8.098151768372247
5000.	3.2	8.05821322387312
5000.	3.25	8.021549862084065
5000.	3.3	0.0
5000.	3.35	0.0
5000.	3.4	0.0
5000.	3.45	0.0
5000.	3.5	0.0
5000.	3.55	0.0
5000.	3.6	0.0
5000.	3.65	0.0
5000.	3.7	0.0
5000.	3.75	0.0
5000.	3.8	0.0
5000.	3.85	0.0
5000.	3.9	0.0
5000.	3.95	0.0
5000.	4.	0.0
5000.	4.05	0.0
5000.	4.1	0.0
5000.	4.15	0.0
5000.	4.2	0.0
5000.	4.25	0.0
5000.	4.3	0.0
5000.	4.35	0.0
5000.	4.4	0.0
5000.	4.45	0.0
5000.	4.5	0.0
5000.	4.55	0.0
5000.	4.6	0.0
5000.	4.65	0.0
5000.	4.7	0.0
5000.	4.75	0.0
5000.	4.8	0.0
5000.	4.8500000000000005	0.0
5000.	4.9	0.0
5000.	4.95	0.0
5000.	5.	0.0
5000.	5.05	0.0
5000.	5.1000000000000005	0.0
5000.	5.15	0.0
5000.	5.2	0.0
5000.	5.25	0.0
5000.	5.3	0.0
5000.	5.3500000000000005	0.0
5000.	5.4	0.0
5000.	5.45	0.0
5000.	5.5	0.0
5000.	5.55	0.0
5000.	5.6000000000000005	0.0
5000.	5.65	0.0
5000.	5.7	0.0
5000.	5.75	0.0
5000.	5.8	0.0
5000.	5.8500000000000005	0.0
5000.	5.9	0.0
5000.	5.95	0.0
5000.	6.	0.0
5000.	6.05	0.0
5000.	6.1000000000000005	0.0
5000.	6.15	0.0
5000.	6.2	0.0
5000.	6.25	0.0
5000.	6.3	0.0
5000.	6.3500000000000005	0.0
5000.	6.4	0.0
5000.	6.45	0.0
5000.	6.5	0.0
5000.	6.55	0.0
5000.	6.6000000000000005	0.0
5000.	6.65	0.0
5000.	6.7	0.0
5000.	6.75	0.0
5000.	6.8	0.0
5000.	6.8500000000000005	0.0
5000.	6.9	0.0
5000.	6.95	0.0
5000.	7.	0.0
5000.	7.05	0.0
5000.	7.1000000000000005	0.0
5000.	7.15	0.0
5000.	7.2	0.0
5000.	7.25	0.0
5000.	7.3	0.0
5000.	7.3500000000000005	0.0
5000.	7.4	0.0
5000.	7.45	0.0
5000.	7.5	0.0
5000.	7.55	0.0
5000.	7.6000000000000005	0.0
5000.	7.65	0.0
5000.	7.7	0.0
5000.	7.75	0.0
5000.	7.8	0.0
5000.	7.8500000000000005	0.0
5000.	7.9	0.0
5000.	7.95	0.0
5000.	8.	0.0
5000.	8.05	0.0
5000.	8.100000000000001	0.0
5000.	8.15	0.0
5000.	8.200000000000001	0.0
5000.	8.250000000000002	0.0
5000.	8.3	0.0
5000.	8.350000000000001	0.0
5000.	8.4	0.0
5000.	8.450000000000001	0.0
5000.	8.500000000000002	0.0
5000.	8.55	0.0
5000.	8.600000000000001	0.0
5000.	8.65	0.0
5000.	8.700000000000001	0.0
5000.	8.750000000000002	0.0
5000.	8.8	0.0
5000.	8.850000000000001	0.0
5000.	8.9	0.0
5000.	8.950000000000001	0.0
5000.	9.000000000000002	0.0
5000.	9.05	0.0
5000.	9.100000000000001	0.0
5000.	9.15	0.0
5000.	9.200000000000001	0.0
5000.	9.250000000000002	0.0
5000.	9.3	0.0
5000.	9.350000000000001	0.0
5000.	9.4	0.0
5000.	9.450000000000001	0.0
5000.	9.500000000000002	0.0
5000.	9.55	0.0
5000.	9.600000000000001	0.0
5000.	9.650000000000002	0.0
5000.	9.700000000000001	0.0
5000.	9.750000000000002	0.0
5000.	9.8	0.0
5000.	9.850000000000001	0.0
5000.	9.900000000000002	0.0
5000.	9.950000000000001	0.0
5000.	10.000000000000002	0.0
5000.	10.05	0.0
5000.	10.100000000000001	0.0
5000.	10.150000000000002	0.0
5000.	10.200000000000001	0.0
5000.	10.250000000000002	0.0
5000.	10.3	0.0
5000.	10.350000000000001	0.0
5000.	10.400000000000002	0.0
5000.	10.450000000000001	0.0
5000.	10.500000000000002	0.0
5000.	10.55	0.0
5000.	10.600000000000001	0.0
5000.	10.650000000000002	0.0
5000.	10.700000000000001	0.0
5000.	10.750000000000002	0.0
5000.	10.8	0.0
5000.	10.850000000000001	0.0
5000.	10.900000000000002	0.0
5000.	10.950000000000001	0.0
5000.	11.000000000000002	0.0
5000.	11.05	0.0
5000.	11.100000000000001	0.0
5000.	11.150000000000002	0.0
5000.	11.200000000000001	0.0
5000.	11.250000000000002	0.0
5000.	11.3	0.0
5000.	11.350000000000001	0.0
5000.	11.400000000000002	0.0
5000.	11.450000000000001	0.0
5000.	11.500000000000002	0.0
5000.	11.55	0.0
5000.	11.600000000000001	0.0
5000.	11.650000000000002	0.0
5000.	11.700000000000001	0.0
5000.	11.750000000000002	0.0
5000.	11.8	0.0
5000.	11.850000000000001	0.0
5000.	11.900000000000002	0.0
5000.	11.950000000000001	0.0
5000.	12.000000000000002	0.0
5000.	12.05	0.0
5000.	12.100000000000001	0.0
5000.	12.150000000000002	0.0
5000.	12.200000000000001	0.0
5000.	12.250000000000002	0.0
5000.	12.3	0.0
5000.	12.350000000000001	0.0
5000.	12.400000000000002	0.0
5000.	12.450000000000001	0.0
5000.	12.500000000000002	0.0
5000.	12.55	0.0
5000.	12.600000000000001	0.0
5000.	12.650000000000002	0.0
5000.	12.700000000000001	0.0
5000.	12.750000000000002	0.0
5000.	12.8	0.0
5000.	12.850000000000001	0.0
5000.	12.900000000000002	0.0
5000.	12.950000000000001	0.0
5000.	13.000000000000002	0.0
5000.	13.05	0.0
5000.	13.100000000000001	0.0
5000.	13.150000000000002	0.0
5000.	13.200000000000001	0.0
5000.	13.250000000000002	0.0
5000.	13.3	0.0
5000.	13.350000000000001	0.0
6000.	0.05	12.406395096059267
6000.	0.1	12.480245745372658
6000.	0.15000000000000002	12.677911561151427
6000.	0.2	12.759846093660464
6000.	0.25	12.793033194311741
6000.	0.3	12.667986046425364
6000.	0.35000000000000003	12.413046974143256
6000.	0.4	12.27930168280432
6000.	0.45	11.755975386707576
6000.	0.5	10.832603251536
6000.	0.55	10.855536251464416
6000.	0.6000000000000001	10.770997846919377
6000.	0.6500000000000001	10.781439957692037
6000.	0.7000000000000001	10.6791295441412
6000.	0.7500000000000001	10.020718152371394
6000.	0.8	10.024007092024068
6000.	0.8500000000000001	10.01918189475287
6000.	0.9000000000000001	10.008925740994522
6000.	0.9500000000000001	10.006635514156953
6000.	1.	10.000513959089167
6000.	1.05	9.980511879852857
6000.	1.1	9.957264356814889
6000.	1.1500000000000001	9.878229485996041
6000.	1.2000000000000002	9.54307821040848
6000.	1.2500000000000002	9.531686421627318
6000.	1.3	9.503693875087526
6000.	1.35	9.492857057791143
6000.	1.4000000000000001	9.464521753124012
6000.	1.4500000000000002	9.365554131796037
6000.	1.5000000000000002	9.306903823715347
6000.	1.55	9.119402154954555
6000.	1.6	9.045680780416312
6000.	1.6500000000000001	9.032104009970336
6000.	1.7000000000000002	9.022064585028472
6000.	1.7500000000000002	8.98234798875254
6000.	1.8	8.965886399009111
6000.	1.85	8.945594119696285
6000.	1.9000000000000001	8.750890254094045
6000.	1.9500000000000002	8.5449259298183
6000.	2.	8.547991962575148
6000.	2.05	8.54992595804662
6000.	2.1	8.550717496505891
6000.	2.15	8.550353333349616
6000.	2.1999999999999997	8.548814523933217
6000.	2.25	8.546075128047052
6000.	2.3	8.542107520995817
6000.	2.35	8.536879269288821
6000.	2.4	8.530346449139298
6000.	2.45	8.522460725238748
6000.	2.5	8.513166573001543
6000.	2.55	8.502399237203184
6000.	2.6	8.490078507216843
6000.	2.65	8.470478011476278
6000.	2.7	8.435093436887517
6000.	2.75	8.419700475203978
6000.	2.8	8.402443883695135
6000.	2.85	8.383179532644863
6000.	2.9	8.361740295974753
6000.	2.95	8.337932874570678
6000.	3.	8.311534881771754
6000.	3.05	8.282288222995662
6000.	3.1	8.249891934866538
6000.	3.15	8.213975142551215
6000.	3.2	8.174036598052087
6000.	3.25	8.137373236263034
6000.	3.3	0.0
6000.	3.35	0.0
6000.	3.4	0.0
6000.	3.45	0.0
6000.	3.5	0.0
6000.	3.55	0.0
6000.	3.6	0.0
6000.	3.65	0.0
6000.	3.7	0.0
6000.	3.75	0.0
6000.	3.8	0.0
6000.	3.85	0.0
6000.	3.9	0.0
6000.	3.95	0.0
6000.	4.	0.0
6000.	4.05	0.0
6000.	4.1	0.0
6000.	4.15	0.0
6000.	4.2	0.0
6000.	4.25	0.0
6000.	4.3	0.0
6000.	4.35	0.0
6000.	4.4	0.0
6000.	4.45	0.0
6000.	4.5	0.0
6000.	4.55	0.0
6000.	4.6	0.0
6000.	4.65	0.0
6000.	4.7	0.0
6000.	4.75	0.0
6000.	4.8	0.0
6000.	4.8500000000000005	0.0
6000.	4.9	0.0
6000.	4.95	0.0
6000.	5.	0.0
6000.	5.05	0.0
6000.	5.1000000000000005	0.0
6000.	5.15	0.0
6000.	5.2	0.0
6000.	5.25	0.0
6000.	5.3	0.0
6000.	5.3500000000000005	0.0
6000.	5.4	0.0
6000.	5.45	0.0
6000.	5.5	0.0
6000.	5.55	0.0
6000.	5.6000000000000005	0.0
6000.	5.65	0.0
6000.	5.7	0.0
6000.	5.75	0.0
6000.	5.8	0.0
6000.	5.8500000000000005	0.0
6000.	5.9	0.0
6000.	5.95	0.0
6000.	6.	0.0
6000.	6.05	0.0
6000.	6.1000000000000005	0.0
6000.	6.15	0.0
6000.	6.2	0.0
6000.	6.25	0.0
6000.	6.3	0.0
6000.	6.3500000000000005	0.0
6000.	6.4	0.0
6000.	6.45	0.0
6000.	6.5	0.0
6000.	6.55	0.0
6000.	6.6000000000000005	0.0
6000.	6.65	0.0
6000.	6.7	0.0
6000.	6.75	0.0
6000.	6.8	0.0
6000.	6.8500000000000005	0.0
6000.	6.9	0.0
6000.	6.95	0.0
6000.	7.	0.0
6000.	7.05	0.0
6000.	7.1000000000000005	0.0
6000.	7.15	0.0
6000.	7.2	0.0
6000.	7.25	0.0
6000.	7.3	0.0
6000.	7.3500000000000005	0.0
6000.	7.4	0.0
6000.	7.45	0.0
6000.	7.5	0.0
6000.	7.55	0.0
6000.	7.6000000000000005	0.0
6000.	7.65	0.0
6000.	7.7	0.0
6000.	7.75	0.0
6000.	7.8	0.0
6000.	7.8500000000000005	0.0
6000.	7.9	0.0
6000.	7.95	0.0
6000.	8.	0.0
6000.	8.05	0.0
6000.	8.100000000000001	0.0
6000.	8.15	0.0
6000.	8.200000000000001	0.0
6000.	8.250000000000002	0.0
6000.	8.3	0.0
6000.	8.350000000000001	0.0
6000.	8.4	0.0
6000.	8.450000000000001	0.0
6000.	8.500000000000002	0.0
6000.	8.55	0.0
6000.	8.600000000000001	0.0
6000.	8.65	0.0
6000.	8.700000000000001	0.0
6000.	8.750000000000002	0.0
6000.	8.8	0.0
6000.	8.850000000000001	0.0
6000.	8.9	0.0
6000.	8.950000000000001	0.0
6000.	9.000000000000002	0.0
6000.	9.05	0.0
6000.	9.100000000000001	0.0
6000.	9.15	0.0
6000.	9.200000000000001	0.0
6000.	9.250000000000002	0.0
6000.	9.3	0.0
6000.	9.350000000000001	0.0
6000.	9.4	0.0
6000.	9.450000000000001	0.0
6000.	9.500000000000002	0.0
6000.	9.55	0.0
6000.	9.600000000000001	0.0
6000.	9.650000000000002	0.0
6000.	9.700000000000001	0.0
6000.	9.750000000000002	0.0
6000.	9.8	0.0
6000.	9.850000000000001	0.0
6000.	9.900000000000002	0.0
6000.	9.950000000000001	0.0
6000.	10.000000000000002	0.0
6000.	10.05	0.0
6000.	10.100000000000001	0.0
6000.	10.150000000000002	0.0
6000.	10.200000000000001	0.0
6000.	10.250000000000002	0.0
6000.	10.3	0.0
6000.	10.350000000000001	0.0
6000.	10.400000000000002	0.0
6000.	10.450000000000001	0.0
6000.	10.500000000000002	0.0
6000.	10.55	0.0
6000.	10.600000000000001	0.0
6000.	10.650000000000002	0.0
6000.	10.700000000000001	0.0
6000.	10.750000000000002	0.0
6000.	10.8	0.0
6000.	10.850000000000001	0.0
6000.	10.900000000000002	0.0
6000.	10.950000000000001	0.0
6000.	11.000000000000002	0.0
6000.	11.05	0.0
6000.	11.100000000000001	0.0
6000.	11.150000000000002	0.0
6000.	11.200000000000001	0.0
6000.	11.250000000000002	0.0
6000.	11.3	0.0
6000.	11.350000000000001	0.0
6000.	11.400000000000002	0.0
6000.	11.450000000000001	0.0
6000.	11.500000000000002	0.0
6000.	11.55	0.0
6000.	11.600000000000001	0.0
6000.	11.650000000000002	0.0
6000.	11.700000000000001	0.0
6000.	11.750000000000002	0.0
6000.	11.8	0.0
6000.	11.850000000000001	0.0
6000.	11.900000000000002	0.0
6000.	11.950000000000001	0.0
6000.	12.000000000000002	0.0
6000.	12.05	0.0
6000.	12.100000000000001	0.0
6000.	12.150000000000002	0.0
6000.	12.200000000000001	0.0
6000.	12.250000000000002	0.0
6000.	12.3	0.0
6000.	12.350000000000001	0.0
6000.	12.400000000000002	0.0
6000.	12.450000000000001	0.0
6000.	12.500000000000002	0.0
6000.	12.55	0.0
6000.	12.600000000000001	0.0
6000.	12.650000000000002	0.0
6000.	12.700000000000001	0.0
6000.	12.750000000000002	0.0
6000.	12.8	0.0
6000.	12.850000000000001	0.0
6000.	12.900000000000002	0.0
6000.	12.950000000000001	0.0
6000.	13.000000000000002	0.0
6000.	13.05	0.0
6000.	13.100000000000001	0.0
6000.	13.150000000000002	0.0
6000.	13.200000000000001	0.0
6000.	13.250000000000002	0.0
6000.	13.3	0.0
6000.	13.350000000000001	0.0
7000.	0.05	12.40344560215835
7000.	0.1	12.470842234404648
7000.	0.15000000000000002	12.666192290263213
7000.	0.2	12.744942394835412
7000.	0.25	12.774865391100585
7000.	0.3	12.637442412391604
7000.	0.35000000000000003	12.373062416201835
7000.	0.4	12.239778280147787
7000.	0.45	11.720132663734898
7000.	0.5	10.83373791283984
7000.	0.55	10.856647163296135
7000.	0.6000000000000001	10.772479395124273
7000.	0.6500000000000001	10.781295656314137
7000.	0.7000000000000001	10.676371669087017
7000.	0.7500000000000001	10.097350332125993
7000.	0.8	10.100614017833596
7000.	0.8500000000000001	10.097114534160953
7000.	0.9000000000000001	10.090498205852414
7000.	0.9500000000000001	10.089687679971396
7000.	1.	10.083036011721353
7000.	1.05	10.062644294048802
7000.	1.1	10.039094716685026
7000.	1.1500000000000001	9.958111993314741
7000.	1.2000000000000002	9.621563870334874
7000.	1.2500000000000002	9.610095985747927
7000.	1.3	9.58192678357494
7000.	1.35	9.570886030234687
7000.	1.4000000000000001	9.541937447341255
7000.	1.4500000000000002	9.438098115345113
7000.	1.5000000000000002	9.378934618649957
7000.	1.55	9.180053449201255
7000.	1.6	9.100980090232406
7000.	1.6500000000000001	9.087413324994131
7000.	1.7000000000000002	9.078011770819796
7000.	1.7500000000000002	9.036546621201174
7000.	1.8	9.020856830801097
7000.	1.85	9.001099933079898
7000.	1.9000000000000001	8.819556742365089
7000.	1.9500000000000002	8.638392236482312
7000.	2.	8.641458186144561
7000.	2.05	8.643392240056343
7000.	2.1	8.64418384621997
7000.	2.15	8.64381974320514
7000.	2.1999999999999997	8.642280995796582
7000.	2.25	8.63954196155766
7000.	2.3	8.635574752536906
7000.	2.35	8.630346500829909
7000.	2.4	8.623813680680387
7000.	2.45	8.615927956779835
7000.	2.5	8.60663380454263
7000.	2.55	8.595866468744271
7000.	2.6	8.58354573875793
7000.	2.65	8.563945243017365
7000.	2.7	8.528560668428604
7000.	2.75	8.513167706745067
7000.	2.8	8.495911115236224
7000.	2.85	8.476646764185952
7000.	2.9	8.455207527515842
7000.	2.95	8.431400106111766
7000.	3.	8.405002113312843
7000.	3.05	8.37575545453675
7000.	3.1	8.343359166407625
7000.	3.15	8.307442374092304
7000.	3.2	8.267503829593174
7000.	3.25	8.230840467804121
7000.	3.3	0.0
7000.	3.35	0.0
7000.	3.4	0.0
7000.	3.45	0.0
7000.	3.5	0.0
7000.	3.55	0.0
7000.	3.6	0.0
7000.	3.65	0.0
7000.	3.7	0.0
7000.	3.75	0.0
7000.	3.8	0.0
7000.	3.85	0.0
7000.	3.9	0.0
7000.	3.95	0.0
7000.	4.	0.0
7000.	4.05	0.0
7000.	4.1	0.0
7000.	4.15	0.0
7000.	4.2	0.0
7000.	4.25	0.0
7000.	4.3	0.0
7000.	4.35	0.0
7000.	4.4	0.0
7000.	4.45	0.0
7000.	4.5	0.0
7000.	4.55	0.0
7000.	4.6	0.0
7000.	4.65	0.0
7000.	4.7	0.0
7000.	4.75	0.0
7000.	4.8	0.0
7000.	4.8500000000000005	0.0
7000.	4.9	0.0
7000.	4.95	0.0
7000.	5.	0.0
7000.	5.05	0.0
7000.	5.1000000000000005	0.0
7000.	5.15	0.0
7000.	5.2	0.0
7000.	5.25	0.0
7000.	5.3	0.0
7000.	5.3500000000000005	0.0
7000.	5.4	0.0
7000.	5.45	0.0
7000.	5.5	0.0
7000.	5.55	0.0
7000.	5.6000000000000005	0.0
7000.	5.65	0.0
7000.	5.7	0.0
7000.	5.75	0.0
7000.	5.8	0.0
7000.	5.8500000000000005	0.0
7000.	5.9	0.0
7000.	5.95	0.0
7000.	6.	0.0
7000.	6.05	0.0
7000.	6.1000000000000005	0.0
7000.	6.15	0.0
7000.	6.2	0.0
7000.	6.25	0.0
7000.	6.3	0.0
7000.	6.3500000000000005	0.0
7000.	6.4	0.0
7000.	6.45	0.0
7000.	6.5	0.0
7000.	6.55	0.0
7000.	6.6000000000000005	0.0
7000.	6.65	0.0
7000.	6.7	0.0
7000.	6.75	0.0
7000.	6.8	0.0
7000.	6.8500000000000005	0.0
7000.	6.9	0.0
7000.	6.95	0.0
7000.	7.	0.0
7000.	7.05	0.0
7000.	7.1000000000000005	0.0
7000.	7.15	0.0
7000.	7.2	0.0
7000.	7.25	0.0
7000.	7.3	0.0
7000.	7.3500000000000005	0.0
7000.	7.4	0.0
7000.	7.45	0.0
7000.	7.5	0.0
7000.	7.55	0.0
7000.	7.6000000000000005	0.0
7000.	7.65	0.0
7000.	7.7	0.0
7000.	7.75	0.0
7000.	7.8	0.0
7000.	7.8500000000000005	0.0
7000.	7.9	0.0
7000.	7.95	0.0
7000.	8.	0.0
7000.	8.05	0.0
7000.	8.100000000000001	0.0
7000.	8.15	0.0
7000.	8.200000000000001	0.0
7000.	8.250000000000002	0.0
7000.	8.3	0.0
7000.	8.350000000000001	0.0
7000.	8.4	0.0
7000.	8.450000000000001	0.0
7000.	8.500000000000002	0.0
7000.	8.55	0.0
7000.	8.600000000000001	0.0
7000.	8.65	0.0
7000.	8.700000000000001	0.0
7000.	8.750000000000002	0.0
7000.	8.8	0.0
7000.	8.850000000000001	0.0
7000.	8.9	0.0
7000.	8.950000000000001	0.0
7000.	9.000000000000002	0.0
7000.	9.05	0.0
7000.	9.100000000000001	0.0
7000.	9.15	0.0
7000.	9.200000000000001	0.0
7000.	9.250000000000002	0.0
7000.	9.3	0.0
7000.	9.350000000000001	0.0
7000.	9.4	0.0
7000.	9.450000000000001	0.0
7000.	9.500000000000002	0.0
7000.	9.55	0.0
7000.	9.600000000000001	0.0
7000.	9.650000000000002	0.0
7000.	9.700000000000001	0.0
7000.	9.750000000000002	0.0
7000.	9.8	0.0
7000.	9.850000000000001	0.0
7000.	9.900000000000002	0.0
7000.	9.950000000000001	0.0
7000.	10.000000000000002	0.0
7000.	10.05	0.0
7000.	10.100000000000001	0.0
7000.	10.150000000000002	0.0
7000.	10.200000000000001	0.0
7000.	10.250000000000002	0.0
7000.	10.3	0.0
7000.	10.350000000000001	0.0
7000.	10.400000000000002	0.0
7000.	10.450000000000001	0.0
7000.	10.500000000000002	0.0
7000.	10.55	0.0
7000.	10.600000000000001	0.0
7000.	10.650000000000002	0.0
7000.	10.700000000000001	0.0
7000.	10.750000000000002	0.0
7000.	10.8	0.0
7000.	10.850000000000001	0.0
7000.	10.900000000000002	0.0
7000.	10.950000000000001	0.0
7000.	11.000000000000002	0.0
7000.	11.05	0.0
7000.	11.100000000000001	0.0
7000.	11.150000000000002	0.0
7000.	11.200000000000001	0.0
7000.	11.250000000000002	0.0
7000.	11.3	0.0
7000.	11.350000000000001	0.0
7000.	11.400000000000002	0.0
7000.	11.450000000000001	0.0
7000.	11.500000000000002	0.0
7000.	11.55	0.0
7000.	11.600000000000001	0.0
7000.	11.650000000000002	0.0
7000.	11.700000000000001	0.0
7000.	11.750000000000002	0.0
7000.	11.8	0.0
7000.	11.850000000000001	0.0
7000.	11.900000000000002	0.0
7000.	11.950000000000001	0.0
7000.	12.000000000000002	0.0
7000.	12.05	0.0
7000.	12.100000000000001	0.0
7000.	12.150000000000002	0.0
7000.	12.200000000000001	0.0
7000.	12.250000000000002	0.0
7000.	12.3	0.0
7000.	12.350000000000001	0.0
7000.	12.400000000000002	0.0
7000.	12.450000000000001	0.0
7000.	12.500000000000002	0.0
7000.	12.55	0.0
7000.	12.600000000000001	0.0
7000.	12.650000000000002	0.0
7000.	12.700000000000001	0.0
7000.	12.750000000000002	0.0
7000.	12.8	0.0
7000.	12.850000000000001	0.0
7000.	12.900000000000002	0.0
7000.	12.950000000000001	0.0
7000.	13.000000000000002	0.0
7000.	13.05	0.0
7000.	13.100000000000001	0.0
7000.	13.150000000000002	0.0
7000.	13.200000000000001	0.0
7000.	13.250000000000002	0.0
7000.	13.3	0.0
7000.	13.350000000000001	0.0
8000.	0.05	12.400856946171015
8000.	0.1	12.462271093376899
8000.	0.15000000000000002	12.65540552785755
8000.	0.2	12.731075999377305
8000.	0.25	12.757795029794607
8000.	0.3	12.607721203381146
8000.	0.35000000000000003	12.333177943129455
8000.	0.4	12.200421608265964
8000.	0.45	11.684981686583571
8000.	0.5	10.837130692441875
8000.	0.55	10.860102973723682
8000.	0.6000000000000001	10.77701267779925
8000.	0.6500000000000001	10.784136876996127
8000.	0.7000000000000001	10.676560163720293
8000.	0.7500000000000001	10.16366881412378
8000.	0.8	10.16692583663066
8000.	0.8500000000000001	10.16440313491832
8000.	0.9000000000000001	10.160422102564489
8000.	0.9500000000000001	10.160672792852623
8000.	1.	10.153514141636212
8000.	1.05	10.132834995800476
8000.	1.1	10.109082086131094
8000.	1.1500000000000001	10.02675776486619
8000.	1.2000000000000002	9.689593951482
8000.	1.2500000000000002	9.678071912025372
8000.	1.3	9.649793214747811
8000.	1.35	9.638593577917053
8000.	1.4000000000000001	9.609169194519671
8000.	1.4500000000000002	9.50115965474107
8000.	1.5000000000000002	9.441627092427174
8000.	1.55	9.234094186585088
8000.	1.6	9.150810239920734
8000.	1.6500000000000001	9.137250654410739
8000.	1.7000000000000002	9.128354911637727
8000.	1.7500000000000002	9.085496745249717
8000.	1.8	9.070422347801763
8000.	1.85	9.051045776497862
8000.	1.9000000000000001	8.879700385992699
8000.	1.9500000000000002	8.716351243884885
8000.	2.	8.719417098983522
8000.	2.05	8.72135119278638
8000.	2.1	8.722142845076387
8000.	2.15	8.721778783137246
8000.	2.1999999999999997	8.720240078079089
8000.	2.25	8.717501290839449
8000.	2.3	8.713534353666748
8000.	2.35	8.708306101959751
8000.	2.4	8.701773281810231
8000.	2.45	8.69388755790968
8000.	2.5	8.684593405672475
8000.	2.55	8.673826069874115
8000.	2.6	8.661505339887775
8000.	2.65	8.64190484414721
8000.	2.7	8.606520269558448
8000.	2.75	8.59112730787491
8000.	2.8	8.573870716366066
8000.	2.85	8.554606365315795
8000.	2.9	8.533167128645687
8000.	2.95	8.50935970724161
8000.	3.	8.482961714442686
8000.	3.05	8.453715055666594
8000.	3.1	8.42131876753747
8000.	3.15	8.385401975222148
8000.	3.2	8.345463430723019
8000.	3.25	8.308800068933964
8000.	3.3	0.0
8000.	3.35	0.0
8000.	3.4	0.0
8000.	3.45	0.0
8000.	3.5	0.0
8000.	3.55	0.0
8000.	3.6	0.0
8000.	3.65	0.0
8000.	3.7	0.0
8000.	3.75	0.0
8000.	3.8	0.0
8000.	3.85	0.0
8000.	3.9	0.0
8000.	3.95	0.0
8000.	4.	0.0
8000.	4.05	0.0
8000.	4.1	0.0
8000.	4.15	0.0
8000.	4.2	0.0
8000.	4.25	0.0
8000.	4.3	0.0
8000.	4.35	0.0
8000.	4.4	0.0
8000.	4.45	0.0
8000.	4.5	0.0
8000.	4.55	0.0
8000.	4.6	0.0
8000.	4.65	0.0
8000.	4.7	0.0
8000.	4.75	0.0
8000.	4.8	0.0
8000.	4.8500000000000005	0.0
8000.	4.9	0.0
8000.	4.95	0.0
8000.	5.	0.0
8000.	5.05	0.0
8000.	5.1000000000000005	0.0
8000.	5.15	0.0
8000.	5.2	0.0
8000.	5.25	0.0
8000.	5.3	0.0
8000.	5.3500000000000005	0.0
8000.	5.4	0.0
8000.	5.45	0.0
8000.	5.5	0.0
8000.	5.55	0.0
8000.	5.6000000000000005	0.0
8000.	5.65	0.0
8000.	5.7	0.0
8000.	5.75	0.0
8000.	5.8	0.0
8000.	5.8500000000000005	0.0
8000.	5.9	0.0
8000.	5.95	0.0
8000.	6.	0.0
8000.	6.05	0.0
8000.	6.1000000000000005	0.0
8000.	6.15	0.0
8000.	6.2	0.0
8000.	6.25	0.0
8000.	6.3	0.0
8000.	6.3500000000000005	0.0
8000.	6.4	0.0
8000.	6.45	0.0
8000.	6.5	0.0
8000.	6.55	0.0
8000.	6.6000000000000005	0.0
8000.	6.65	0.0
8000.	6.7	0.0
8000.	6.75	0.0
8000.	6.8	0.0
8000.	6.8500000000000005	0.0
8000.	6.9	0.0
8000.	6.95	0.0
8000.	7.	0.0
8000.	7.05	0.0
8000.	7.1000000000000005	0.0
8000.	7.15	0.0
8000.	7.2	0.0
8000.	7.25	0.0
8000.	7.3	0.0
8000.	7.3500000000000005	0.0
8000.	7.4	0.0
8000.	7.45	0.0
8000.	7.5	0.0
8000.	7.55	0.0
8000.	7.6000000000000005	0.0
8000.	7.65	0.0
8000.	7.7	0.0
8000.	7.75	0.0
8000.	7.8	0.0
8000.	7.8500000000000005	0.0
8000.	7.9	0.0
8000.	7.95	0.0
8000.	8.	0.0
8000.	8.05	0.0
8000.	8.100000000000001	0.0
8000.	8.15	0.0
8000.	8.200000000000001	0.0
8000.	8.250000000000002	0.0
8000.	8.3	0.0
8000.	8.350000000000001	0.0
8000.	8.4	0.0
8000.	8.450000000000001	0.0
8000.	8.500000000000002	0.0
8000.	8.55	0.0
8000.	8.600000000000001	0.0
8000.	8.65	0.0
8000.	8.700000000000001	0.0
8000.	8.750000000000002	0.0
8000.	8.8	0.0
8000.	8.850000000000001	0.0
8000.	8.9	0.0
8000.	8.950000000000001	0.0
8000.	9.000000000000002	0.0
8000.	9.05	0.0
8000.	9.100000000000001	0.0
8000.	9.15	0.0
8000.	9.200000000000001	0.0
8000.	9.250000000000002	0.0
8000.	9.3	0.0
8000.	9.350000000000001	0.0
8000.	9.4	0.0
8000.	9.450000000000001	0.0
8000.	9.500000000000002	0.0
8000.	9.55	0.0
8000.	9.600000000000001	0.0
8000.	9.650000000000002	0.0
8000.	9.700000000000001	0.0
8000.	9.750000000000002	0.0
8000.	9.8	0.0
8000.	9.850000000000001	0.0
8000.	9.900000000000002	0.0
8000.	9.950000000000001	0.0
8000.	10.000000000000002	0.0
8000.	10.05	0.0
8000.	10.100000000000001	0.0
8000.	10.150000000000002	0.0
8000.	10.200000000000001	0.0
8000.	10.250000000000002	0.0
8000.	10.3	0.0
8000.	10.350000000000001	0.0
8000.	10.400000000000002	0.0
8000.	10.450000000000001	0.0
8000.	10.500000000000002	0.0
8000.	10.55	0.0
8000.	10.600000000000001	0.0
8000.	10.650000000000002	0.0
8000.	10.700000000000001	0.0
8000.	10.750000000000002	0.0
8000.	10.8	0.0
8000.	10.850000000000001	0.0
8000.	10.900000000000002	0.0
8000.	10.950000000000001	0.0
8000.	11.000000000000002	0.0
8000.	11.05	0.0
8000.	11.100000000000001	0.0
8000.	11.150000000000002	0.0
8000.	11.200000000000001	0.0
8000.	11.250000000000002	0.0
8000.	11.3	0.0
8000.	11.350000000000001	0.0
8000.	11.400000000000002	0.0
8000.	11.450000000000001	0.0
8000.	11.500000000000002	0.0
8000.	11.55	0.0
8000.	11.600000000000001	0.0
8000.	11.650000000000002	0.0
8000.	11.700000000000001	0.0
8000.	11.750000000000002	0.0
8000.	11.8	0.0
8000.	11.850000000000001	0.0
8000.	11.900000000000002	0.0
8000.	11.950000000000001	0.0
8000.	12.000000000000002	0.0
8000.	12.05	0.0
8000.	12.100000000000001	0.0
8000.	12.150000000000002	0.0
8000.	12.200000000000001	0.0
8000.	12.250000000000002	0.0
8000.	12.3	0.0
8000.	12.350000000000001	0.0
8000.	12.400000000000002	0.0
8000.	12.450000000000001	0.0
8000.	12.500000000000002	0.0
8000.	12.55	0.0
8000.	12.600000000000001	0.0
8000.	12.650000000000002	0.0
8000.	12.700000000000001	0.0
8000.	12.750000000000002	0.0
8000.	12.8	0.0
8000.	12.850000000000001	0.0
8000.	12.900000000000002	0.0
8000.	12.950000000000001	0.0
8000.	13.000000000000002	0.0
8000.	13.05	0.0
8000.	13.100000000000001	0.0
8000.	13.150000000000002	0.0
8000.	13.200000000000001	0.0
8000.	13.250000000000002	0.0
8000.	13.3	0.0
8000.	13.350000000000001	0.0
9000.	0.05	12.39846908733724
9000.	0.1	12.4542586796677
9000.	0.15000000000000002	12.645297375322968
9000.	0.2	12.718015287363164
9000.	0.25	12.741623069353892
9000.	0.3	12.57881945778597
9000.	0.35000000000000003	12.293501590248953
9000.	0.4	12.161344841604777
9000.	0.45	11.65066516857952
9000.	0.5	10.842397366515218
9000.	0.55	10.865498647718297
9000.	0.6000000000000001	10.784032905803166
9000.	0.6500000000000001	10.789438540546461
9000.	0.7000000000000001	10.67923795796845
9000.	0.7500000000000001	10.22163746142933
9000.	0.8	10.22489946367433
9000.	0.8500000000000001	10.22311859927352
9000.	0.9000000000000001	10.221101791798919
9000.	0.9500000000000001	10.222137987565036
9000.	1.	10.214492010111357
9000.	1.05	10.193591172100014
9000.	1.1	10.169701217549504
9000.	1.1500000000000001	10.086431672419543
9000.	1.2000000000000002	9.749138130540745
9000.	1.2500000000000002	9.737576810242212
9000.	1.3	9.709234602500228
9000.	1.35	9.697905321989424
9000.	1.4000000000000001	9.668094800674929
9000.	1.4500000000000002	9.556395304870309
9000.	1.5000000000000002	9.49658457999826
9000.	1.55	9.28237263839323
9000.	1.6	9.195750923843184
9000.	1.6500000000000001	9.182196344474448
9000.	1.7000000000000002	9.1737037894325
9000.	1.7500000000000002	9.129730084142327
9000.	1.8	9.115148615558601
9000.	1.85	9.096033184071194
9000.	1.9000000000000001	8.932684656892466
9000.	1.9500000000000002	8.78253966192734
9000.	2.	8.785605415515874
9000.	2.05	8.78753953773573
9000.	2.1	8.788331222649196
9000.	2.15	8.787967190033429
9000.	2.1999999999999997	8.786428515208637
9000.	2.25	8.78368990429829
9000.	2.3	8.779723161193864
9000.	2.35	8.774494909486867
9000.	2.4	8.767962089337345
9000.	2.45	8.760076365436795
9000.	2.5	8.750782213199589
9000.	2.55	8.740014877401231
9000.	2.6	8.72769414741489
9000.	2.65	8.708093651674325
9000.	2.7	8.672709077085564
9000.	2.75	8.657316115402026
9000.	2.8	8.64005952389318
9000.	2.85	8.62079517284291
9000.	2.9	8.5993559361728
9000.	2.95	8.575548514768725
9000.	3.	8.549150521969802
9000.	3.05	8.519903863193708
9000.	3.1	8.487507575064585
9000.	3.15	8.451590782749262
9000.	3.2	8.411652238250134
9000.	3.25	8.37498887646108
9000.	3.3	0.0
9000.	3.35	0.0
9000.	3.4	0.0
9000.	3.45	0.0
9000.	3.5	0.0
9000.	3.55	0.0
9000.	3.6	0.0
9000.	3.65	0.0
9000.	3.7	0.0
9000.	3.75	0.0
9000.	3.8	0.0
9000.	3.85	0.0
9000.	3.9	0.0
9000.	3.95	0.0
9000.	4.	0.0
9000.	4.05	0.0
9000.	4.1	0.0
9000.	4.15	0.0
9000.	4.2	0.0
9000.	4.25	0.0
9000.	4.3	0.0
9000.	4.35	0.0
9000.	4.4	0.0
9000.	4.45	0.0
9000.	4.5	0.0
9000.	4.55	0.0
9000.	4.6	0.0
9000.	4.65	0.0
9000.	4.7	0.0
9000.	4.75	0.0
9000.	4.8	0.0
9000.	4.8500000000000005	0.0
9000.	4.9	0.0
9000.	4.95	0.0
9000.	5.	0.0
9000.	5.05	0.0
9000.	5.1000000000000005	0.0
9000.	5.15	0.0
9000.	5.2	0.0
9000.	5.25	0.0
9000.	5.3	0.0
9000.	5.3500000000000005	0.0
9000.	5.4	0.0
9000.	5.45	0.0
9000.	5.5	0.0
9000.	5.55	0.0
9000.	5.6000000000000005	0.0
9000.	5.65	0.0
9000.	5.7	0.0
9000.	5.75	0.0
9000.	5.8	0.0
9000.	5.8500000000000005	0.0
9000.	5.9	0.0
9000.	5.95	0.0
9000.	6.	0.0
9000.	6.05	0.0
9000.	6.1000000000000005	0.0
9000.	6.15	0.0
9000.	6.2	0.0
9000.	6.25	0.0
9000.	6.3	0.0
9000.	6.3500000000000005	0.0
9000.	6.4	0.0
9000.	6.45	0.0
9000.	6.5	0.0
9000.	6.55	0.0
9000.	6.6000000000000005	0.0
9000.	6.65	0.0
9000.	6.7	0.0
9000.	6.75	0.0
9000.	6.8	0.0
9000.	6.8500000000000005	0.0
9000.	6.9	0.0
9000.	6.95	0.0
9000.	7.	0.0
9000.	7.05	0.0
9000.	7.1000000000000005	0.0
9000.	7.15	0.0
9000.	7.2	0.0
9000.	7.25	0.0
9000.	7.3	0.0
9000.	7.3500000000000005	0.0
9000.	7.4	0.0
9000.	7.45	0.0
9000.	7.5	0.0
9000.	7.55	0.0
9000.	7.6000000000000005	0.0
9000.	7.65	0.0
9000.	7.7	0.0
9000.	7.75	0.0
9000.	7.8	0.0
9000.	7.8500000000000005	0.0
9000.	7.9	0.0
9000.	7.95	0.0
9000.	8.	0.0
9000.	8.05	0.0
9000.	8.100000000000001	0.0
9000.	8.15	0.0
9000.	8.200000000000001	0.0
9000.	8.250000000000002	0.0
9000.	8.3	0.0
9000.	8.350000000000001	0.0
9000.	8.4	0.0
9000.	8.450000000000001	0.0
9000.	8.500000000000002	0.0
9000.	8.55	0.0
9000.	8.600000000000001	0.0
9000.	8.65	0.0
9000.	8.700000000000001	0.0
9000.	8.750000000000002	0.0
9000.	8.8	0.0
9000.	8.850000000000001	0.0
9000.	8.9	0.0
9000.	8.950000000000001	0.0
9000.	9.000000000000002	0.0
9000.	9.05	0.0
9000.	9.100000000000001	0.0
9000.	9.15	0.0
9000.	9.200000000000001	0.0
9000.	9.250000000000002	0.0
9000.	9.3	0.0
9000.	9.350000000000001	0.0
9000.	9.4	0.0
9000.	9.450000000000001	0.0
9000.	9.500000000000002	0.0
9000.	9.55	0.0
9000.	9.600000000000001	0.0
9000.	9.650000000000002	0.0
9000.	9.700000000000001	0.0
9000.	9.750000000000002	0.0
9000.	9.8	0.0
9000.	9.850000000000001	0.0
9000.	9.900000000000002	0.0
9000.	9.950000000000001	0.0
9000.	10.000000000000002	0.0
9000.	10.05	0.0
9000.	10.100000000000001	0.0
9000.	10.150000000000002	0.0
9000.	10.200000000000001	0.0
9000.	10.250000000000002	0.0
9000.	10.3	0.0
9000.	10.350000000000001	0.0
9000.	10.400000000000002	0.0
9000.	10.450000000000001	0.0
9000.	10.500000000000002	0.0
9000.	10.55	0.0
9000.	10.600000000000001	0.0
9000.	10.650000000000002	0.0
9000.	10.700000000000001	0.0
9000.	10.750000000000002	0.0
9000.	10.8	0.0
9000.	10.850000000000001	0.0
9000.	10.900000000000002	0.0
9000.	10.950000000000001	0.0
9000.	11.000000000000002	0.0
9000.	11.05	0.0
9000.	11.100000000000001	0.0
9000.	11.150000000000002	0.0
9000.	11.200000000000001	0.0
9000.	11.250000000000002	0.0
9000.	11.3	0.0
9000.	11.350000000000001	0.0
9000.	11.400000000000002	0.0
9000.	11.450000000000001	0.0
9000.	11.500000000000002	0.0
9000.	11.55	0.0
9000.	11.600000000000001	0.0
9000.	11.650000000000002	0.0
9000.	11.700000000000001	0.0
9000.	11.750000000000002	0.0
9000.	11.8	0.0
9000.	11.850000000000001	0.0
9000.	11.900000000000002	0.0
9000.	11.950000000000001	0.0
9000.	12.000000000000002	0.0
9000.	12.05	0.0
9000.	12.100000000000001	0.0
9000.	12.150000000000002	0.0
9000.	12.200000000000001	0.0
9000.	12.250000000000002	0.0
9000.	12.3	0.0
9000.	12.350000000000001	0.0
9000.	12.400000000000002	0.0
9000.	12.450000000000001	0.0
9000.	12.500000000000002	0.0
9000.	12.55	0.0
9000.	12.600000000000001	0.0
9000.	12.650000000000002	0.0
9000.	12.700000000000001	0.0
9000.	12.750000000000002	0.0
9000.	12.8	0.0
9000.	12.850000000000001	0.0
9000.	12.900000000000002	0.0
9000.	12.950000000000001	0.0
9000.	13.000000000000002	0.0
9000.	13.05	0.0
9000.	13.100000000000001	0.0
9000.	13.150000000000002	0.0
9000.	13.200000000000001	0.0
9000.	13.250000000000002	0.0
9000.	13.3	0.0
9000.	13.350000000000001	0.0

